Search for $D^{*}(2007)^0\to\mu^+\mu^-$ in $B^-\to\pi^-\mu^+\mu^-$ decays

The very rare $D^{*}(2007)^0\to\mu^+\mu^-$ decay is searched for by analysing $B^-\to\pi^-\mu^+\mu^-$ decays. The analysis uses a sample of beauty mesons produced in proton-proton collisions collected with the LHCb detector between 2011 and 2018, corresponding to an integrated luminosity of 9 fb$^{-1}$. The signal signature corresponds to simultaneous peaks in the $\mu^+\mu^-$ and $\pi^-\mu^+\mu^-$ invariant masses. No evidence for an excess of events over background is observed and an upper limit is set on the branching fraction of the decay at ${\cal B}(D^{*}(2007)^0\to\mu^+\mu^-) < 2.6\times 10^{-8}$ at $90\%$ confidence level. This is the first limit on the branching fraction of $D^{*}(2007)^0\to\mu^+\mu^-$ decays and the most stringent limit on $D^{*}(2007)^0$ decays to leptonic final states. The analysis is the first search for a rare charm-meson decay exploiting production via beauty decays.

==> Fib3a.C <==
void Fib3a()
{
//=========Macro generated from canvas: c1allupB_DTF_dimuon_M/c1
//=========  (Tue Mar 28 21:25:30 2023) by ROOT version 6.24/06
   TCanvas *c1allupB_DTF_dimuon_M = new TCanvas("c1allupB_DTF_dimuon_M", "c1",0,0,600,400);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1allupB_DTF_dimuon_M->SetHighLightColor(2);
   c1allupB_DTF_dimuon_M->Range(2956.41,-75683.99,3212.821,397341);
   c1allupB_DTF_dimuon_M->SetFillColor(0);
   c1allupB_DTF_dimuon_M->SetBorderMode(0);
   c1allupB_DTF_dimuon_M->SetBorderSize(2);
   c1allupB_DTF_dimuon_M->SetTickx(1);
   c1allupB_DTF_dimuon_M->SetTicky(1);
   c1allupB_DTF_dimuon_M->SetLeftMargin(0.17);
   c1allupB_DTF_dimuon_M->SetRightMargin(0.05);
   c1allupB_DTF_dimuon_M->SetTopMargin(0.07);
   c1allupB_DTF_dimuon_M->SetBottomMargin(0.16);
   c1allupB_DTF_dimuon_M->SetFrameLineWidth(2);
   c1allupB_DTF_dimuon_M->SetFrameBorderMode(0);
   c1allupB_DTF_dimuon_M->SetFrameLineWidth(2);
   c1allupB_DTF_dimuon_M->SetFrameBorderMode(0);
   
   TH1D *frame_55562ec3e660__1 = new TH1D("frame_55562ec3e660__1","A RooPlot of \"#it{m}(#it{#mu}^{#plus}#it{#mu}^{#minus}) [MeV/#it{c}^{2}]\"",80,3000,3200);
   frame_55562ec3e660__1->SetBinContent(1,364229.2);
   frame_55562ec3e660__1->SetMinimum(0);
   frame_55562ec3e660__1->SetMaximum(364229.2);
   frame_55562ec3e660__1->SetEntries(3);
   frame_55562ec3e660__1->SetDirectory(0);
   frame_55562ec3e660__1->SetStats(0);
   frame_55562ec3e660__1->SetLineWidth(2);
   frame_55562ec3e660__1->SetMarkerStyle(20);
   frame_55562ec3e660__1->GetXaxis()->SetTitle("#it{m}(#it{#mu}^{#plus}#it{#mu}^{#minus}) [MeV/#it{c}^{2}]");
   frame_55562ec3e660__1->GetXaxis()->SetNdivisions(505);
   frame_55562ec3e660__1->GetXaxis()->SetLabelFont(132);
   frame_55562ec3e660__1->GetXaxis()->SetLabelOffset(0.016);
   frame_55562ec3e660__1->GetXaxis()->SetLabelSize(0.063);
   frame_55562ec3e660__1->GetXaxis()->SetTitleSize(0.072);
   frame_55562ec3e660__1->GetXaxis()->SetTitleOffset(0.95);
   frame_55562ec3e660__1->GetXaxis()->SetTitleFont(132);
   frame_55562ec3e660__1->GetYaxis()->SetTitle("Candidates per 2.5 MeV/#it{c}^{2}");
   frame_55562ec3e660__1->GetYaxis()->SetLabelFont(132);
   frame_55562ec3e660__1->GetYaxis()->SetLabelOffset(0.016);
   frame_55562ec3e660__1->GetYaxis()->SetLabelSize(0.063);
   frame_55562ec3e660__1->GetYaxis()->SetTitleSize(0.072);
   frame_55562ec3e660__1->GetYaxis()->SetTitleOffset(0.95);
   frame_55562ec3e660__1->GetYaxis()->SetTitleFont(132);
   frame_55562ec3e660__1->GetZaxis()->SetLabelFont(132);
   frame_55562ec3e660__1->GetZaxis()->SetLabelSize(0.063);
   frame_55562ec3e660__1->GetZaxis()->SetTitleSize(0.072);
   frame_55562ec3e660__1->GetZaxis()->SetTitleOffset(1.2);
   frame_55562ec3e660__1->GetZaxis()->SetTitleFont(132);
   frame_55562ec3e660__1->Draw("FUNC");
   
   Double_t total_fx1[132] = {
   2997.497,
   2997.5,
   3000,
   3002.5,
   3005,
   3007.5,
   3010,
   3012.5,
   3015,
   3017.5,
   3020,
   3022.5,
   3025,
   3027.5,
   3030,
   3032.5,
   3035,
   3037.5,
   3040,
   3042.5,
   3045,
   3047.5,
   3050,
   3052.5,
   3055,
   3057.5,
   3060,
   3062.5,
   3065,
   3067.5,
   3070,
   3072.5,
   3075,
   3076.25,
   3077.5,
   3078.75,
   3080,
   3081.25,
   3081.875,
   3082.5,
   3083.125,
   3083.75,
   3084.375,
   3085,
   3085.625,
   3086.25,
   3086.875,
   3087.5,
   3088.125,
   3088.75,
   3089.375,
   3090,
   3092.5,
   3093.125,
   3093.75,
   3094.375,
   3094.688,
   3095,
   3095.312,
   3095.625,
   3095.938,
   3096.25,
   3096.562,
   3096.875,
   3097.188,
   3097.5,
   3097.812,
   3098.125,
   3098.438,
   3098.75,
   3099.062,
   3099.375,
   3100,
   3100.625,
   3101.25,
   3102.5,
   3103.125,
   3103.75,
   3104.375,
   3105,
   3105.625,
   3106.25,
   3106.875,
   3107.5,
   3108.125,
   3108.75,
   3109.375,
   3110,
   3110.625,
   3111.25,
   3111.875,
   3112.5,
   3113.75,
   3115,
   3116.25,
   3117.5,
   3120,
   3122.5,
   3125,
   3127.5,
   3130,
   3132.5,
   3135,
   3137.5,
   3140,
   3142.5,
   3145,
   3147.5,
   3150,
   3152.5,
   3155,
   3157.5,
   3160,
   3162.5,
   3165,
   3167.5,
   3170,
   3172.5,
   3175,
   3177.5,
   3180,
   3182.5,
   3185,
   3187.5,
   3190,
   3192.5,
   3195,
   3197.5,
   3200,
   3200,
   3202.5,
   3202.503};
   Double_t total_fy1[132] = {
   0,
   81.41925,
   81.41925,
   90.43759,
   100.6588,
   112.272,
   125.5009,
   140.6107,
   157.9175,
   177.7986,
   200.7071,
   227.1885,
   257.9027,
   293.6519,
   335.4149,
   384.3927,
   442.0665,
   510.2722,
   591.2991,
   688.0189,
   804.0567,
   944.0194,
   1113.804,
   1321.015,
   1575.539,
   1890.341,
   2282.587,
   2775.292,
   3400.072,
   4207.755,
   5304.092,
   6873.957,
   9353.964,
   11230.56,
   13823.27,
   17478.1,
   22669.42,
   30006.8,
   34703.57,
   40215,
   46639.99,
   54074.67,
   62608.06,
   72317.1,
   83261.32,
   95477.4,
   108973.9,
   123726.8,
   139675.6,
   156721.6,
   174727.4,
   193518.9,
   272080.2,
   290814.8,
   307570.5,
   321855.1,
   327932,
   333233.6,
   337717.7,
   341348.3,
   344096.1,
   345938.7,
   346861,
   346855.5,
   345922.1,
   344068.6,
   341310.2,
   337669.4,
   333175.8,
   327865.3,
   321780.2,
   314968.1,
   299377.8,
   281560.7,
   262026.5,
   220018.5,
   199229,
   179229.1,
   160171.4,
   142193.3,
   125408.1,
   109899.6,
   95720.05,
   82889.32,
   71397.11,
   61206.08,
   52256.17,
   44469.43,
   37754.99,
   32013.92,
   27143.61,
   23041.58,
   16751.25,
   12426.82,
   9482.175,
   7471.019,
   5073.353,
   3751.442,
   2902.825,
   2299.293,
   1847.76,
   1501.551,
   1232.073,
   1019.826,
   850.9077,
   715.1925,
   605.2,
   515.3354,
   441.3665,
   380.059,
   328.9174,
   285.9987,
   249.7775,
   219.0471,
   192.8455,
   170.4008,
   151.0897,
   134.4053,
   119.9337,
   107.3346,
   96.32678,
   86.67696,
   78.19055,
   70.70453,
   64.0818,
   58.20656,
   52.98063,
   48.32046,
   44.15473,
   44.15473,
   44.15473,
   0};
   TGraph *graph = new TGraph(132,total_fx1,total_fy1);
   graph->SetName("total");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_total1 = new TH1F("Graph_total1","Projection of ",132,2976.997,3223.003);
   Graph_total1->SetMinimum(0);
   Graph_total1->SetMaximum(381547.2);
   Graph_total1->SetDirectory(0);
   Graph_total1->SetStats(0);
   Graph_total1->SetLineWidth(2);
   Graph_total1->SetMarkerStyle(20);
   Graph_total1->GetXaxis()->SetNdivisions(505);
   Graph_total1->GetXaxis()->SetLabelFont(132);
   Graph_total1->GetXaxis()->SetLabelOffset(0.016);
   Graph_total1->GetXaxis()->SetLabelSize(0.063);
   Graph_total1->GetXaxis()->SetTitleSize(0.072);
   Graph_total1->GetXaxis()->SetTitleOffset(0.95);
   Graph_total1->GetXaxis()->SetTitleFont(132);
   Graph_total1->GetYaxis()->SetLabelFont(132);
   Graph_total1->GetYaxis()->SetLabelOffset(0.016);
   Graph_total1->GetYaxis()->SetLabelSize(0.063);
   Graph_total1->GetYaxis()->SetTitleSize(0.072);
   Graph_total1->GetYaxis()->SetTitleOffset(0.95);
   Graph_total1->GetYaxis()->SetTitleFont(132);
   Graph_total1->GetZaxis()->SetLabelFont(132);
   Graph_total1->GetZaxis()->SetLabelSize(0.063);
   Graph_total1->GetZaxis()->SetTitleSize(0.072);
   Graph_total1->GetZaxis()->SetTitleOffset(1.2);
   Graph_total1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total1);
   
   graph->Draw("l");
   
   Double_t comb_bkg_fx2[86] = {
   2997.497,
   2997.5,
   3000,
   3002.5,
   3005,
   3007.5,
   3010,
   3012.5,
   3015,
   3017.5,
   3020,
   3022.5,
   3025,
   3027.5,
   3030,
   3032.5,
   3035,
   3037.5,
   3040,
   3042.5,
   3045,
   3047.5,
   3050,
   3052.5,
   3055,
   3057.5,
   3060,
   3062.5,
   3065,
   3067.5,
   3070,
   3072.5,
   3075,
   3077.5,
   3080,
   3082.5,
   3085,
   3087.5,
   3090,
   3092.5,
   3095,
   3097.5,
   3100,
   3102.5,
   3105,
   3107.5,
   3110,
   3112.5,
   3115,
   3117.5,
   3120,
   3122.5,
   3125,
   3127.5,
   3130,
   3132.5,
   3135,
   3137.5,
   3140,
   3142.5,
   3145,
   3147.5,
   3150,
   3152.5,
   3155,
   3157.5,
   3160,
   3162.5,
   3165,
   3167.5,
   3170,
   3172.5,
   3175,
   3177.5,
   3180,
   3182.5,
   3185,
   3187.5,
   3190,
   3192.5,
   3195,
   3197.5,
   3200,
   3200,
   3202.5,
   3202.503};
   Double_t comb_bkg_fy2[86] = {
   0,
   1.04579e-05,
   1.04579e-05,
   1.044999e-05,
   1.044208e-05,
   1.043417e-05,
   1.042626e-05,
   1.041835e-05,
   1.041044e-05,
   1.040253e-05,
   1.039462e-05,
   1.038671e-05,
   1.03788e-05,
   1.037089e-05,
   1.036298e-05,
   1.035507e-05,
   1.034716e-05,
   1.033925e-05,
   1.033134e-05,
   1.032344e-05,
   1.031553e-05,
   1.030762e-05,
   1.029971e-05,
   1.02918e-05,
   1.028389e-05,
   1.027598e-05,
   1.026807e-05,
   1.026016e-05,
   1.025225e-05,
   1.024434e-05,
   1.023643e-05,
   1.022852e-05,
   1.022061e-05,
   1.02127e-05,
   1.020479e-05,
   1.019689e-05,
   1.018898e-05,
   1.018107e-05,
   1.017316e-05,
   1.016525e-05,
   1.015734e-05,
   1.014943e-05,
   1.014152e-05,
   1.013361e-05,
   1.01257e-05,
   1.011779e-05,
   1.010988e-05,
   1.010197e-05,
   1.009406e-05,
   1.008615e-05,
   1.007824e-05,
   1.007033e-05,
   1.006243e-05,
   1.005452e-05,
   1.004661e-05,
   1.00387e-05,
   1.003079e-05,
   1.002288e-05,
   1.001497e-05,
   1.000706e-05,
   9.99915e-06,
   9.991241e-06,
   9.983332e-06,
   9.975422e-06,
   9.967513e-06,
   9.959603e-06,
   9.951694e-06,
   9.943785e-06,
   9.935875e-06,
   9.927966e-06,
   9.920056e-06,
   9.912147e-06,
   9.904238e-06,
   9.896328e-06,
   9.888419e-06,
   9.88051e-06,
   9.8726e-06,
   9.864691e-06,
   9.856781e-06,
   9.848872e-06,
   9.840963e-06,
   9.833053e-06,
   9.825144e-06,
   9.825144e-06,
   9.825144e-06,
   0};
   graph = new TGraph(86,comb_bkg_fx2,comb_bkg_fy2);
   graph->SetName("comb_bkg");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#6666ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(4);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_comb_bkg2 = new TH1F("Graph_comb_bkg2","Projection of ",100,2976.997,3223.003);
   Graph_comb_bkg2->SetMinimum(0);
   Graph_comb_bkg2->SetMaximum(1.150368e-05);
   Graph_comb_bkg2->SetDirectory(0);
   Graph_comb_bkg2->SetStats(0);
   Graph_comb_bkg2->SetLineWidth(2);
   Graph_comb_bkg2->SetMarkerStyle(20);
   Graph_comb_bkg2->GetXaxis()->SetNdivisions(505);
   Graph_comb_bkg2->GetXaxis()->SetLabelFont(132);
   Graph_comb_bkg2->GetXaxis()->SetLabelOffset(0.016);
   Graph_comb_bkg2->GetXaxis()->SetLabelSize(0.063);
   Graph_comb_bkg2->GetXaxis()->SetTitleSize(0.072);
   Graph_comb_bkg2->GetXaxis()->SetTitleOffset(0.95);
   Graph_comb_bkg2->GetXaxis()->SetTitleFont(132);
   Graph_comb_bkg2->GetYaxis()->SetLabelFont(132);
   Graph_comb_bkg2->GetYaxis()->SetLabelOffset(0.016);
   Graph_comb_bkg2->GetYaxis()->SetLabelSize(0.063);
   Graph_comb_bkg2->GetYaxis()->SetTitleSize(0.072);
   Graph_comb_bkg2->GetYaxis()->SetTitleOffset(0.95);
   Graph_comb_bkg2->GetYaxis()->SetTitleFont(132);
   Graph_comb_bkg2->GetZaxis()->SetLabelFont(132);
   Graph_comb_bkg2->GetZaxis()->SetLabelSize(0.063);
   Graph_comb_bkg2->GetZaxis()->SetTitleSize(0.072);
   Graph_comb_bkg2->GetZaxis()->SetTitleOffset(1.2);
   Graph_comb_bkg2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_comb_bkg2);
   
   graph->Draw("l");
   
   Double_t norm_fx3[132] = {
   2997.497,
   2997.5,
   3000,
   3002.5,
   3005,
   3007.5,
   3010,
   3012.5,
   3015,
   3017.5,
   3020,
   3022.5,
   3025,
   3027.5,
   3030,
   3032.5,
   3035,
   3037.5,
   3040,
   3042.5,
   3045,
   3047.5,
   3050,
   3052.5,
   3055,
   3057.5,
   3060,
   3062.5,
   3065,
   3067.5,
   3070,
   3072.5,
   3075,
   3076.25,
   3077.5,
   3078.75,
   3080,
   3081.25,
   3081.875,
   3082.5,
   3083.125,
   3083.75,
   3084.375,
   3085,
   3085.625,
   3086.25,
   3086.875,
   3087.5,
   3088.125,
   3088.75,
   3089.375,
   3090,
   3092.5,
   3093.125,
   3093.75,
   3094.375,
   3094.688,
   3095,
   3095.312,
   3095.625,
   3095.938,
   3096.25,
   3096.562,
   3096.875,
   3097.188,
   3097.5,
   3097.812,
   3098.125,
   3098.438,
   3098.75,
   3099.062,
   3099.375,
   3100,
   3100.625,
   3101.25,
   3102.5,
   3103.125,
   3103.75,
   3104.375,
   3105,
   3105.625,
   3106.25,
   3106.875,
   3107.5,
   3108.125,
   3108.75,
   3109.375,
   3110,
   3110.625,
   3111.25,
   3111.875,
   3112.5,
   3113.75,
   3115,
   3116.25,
   3117.5,
   3120,
   3122.5,
   3125,
   3127.5,
   3130,
   3132.5,
   3135,
   3137.5,
   3140,
   3142.5,
   3145,
   3147.5,
   3150,
   3152.5,
   3155,
   3157.5,
   3160,
   3162.5,
   3165,
   3167.5,
   3170,
   3172.5,
   3175,
   3177.5,
   3180,
   3182.5,
   3185,
   3187.5,
   3190,
   3192.5,
   3195,
   3197.5,
   3200,
   3200,
   3202.5,
   3202.503};
   Double_t norm_fy3[132] = {
   0,
   94.01682,
   94.01682,
   104.155,
   115.6231,
   128.6281,
   143.4142,
   160.2711,
   179.5428,
   201.6406,
   227.0568,
   256.3843,
   290.3391,
   329.7908,
   375.7996,
   429.6651,
   492.988,
   567.7513,
   656.4255,
   762.1066,
   888.7001,
   1041.166,
   1225.847,
   1450.92,
   1727.009,
   2068.038,
   2492.436,
   3024.9,
   3699.307,
   4565.004,
   5705.002,
   7293.828,
   9764.337,
   11625.89,
   14197.58,
   17826.45,
   22988.05,
   30293.26,
   34973.42,
   40468.12,
   46876.39,
   54294.5,
   62811.6,
   72504.75,
   83433.58,
   95634.84,
   109117.2,
   123856.6,
   139792.7,
   156826.8,
   174821.6,
   193602.7,
   272130.7,
   290859,
   307609.4,
   321889.7,
   327964.7,
   333264.5,
   337746.9,
   341376.1,
   344122.5,
   345963.9,
   346885,
   346878.3,
   345943.9,
   344089.5,
   341330.2,
   337688.5,
   333194.1,
   327882.8,
   321797.1,
   314984.4,
   299392.8,
   281574.7,
   262039.5,
   220029.8,
   199239.6,
   179239.1,
   160180.8,
   142202.2,
   125416.4,
   109907.6,
   95727.57,
   82896.46,
   71403.89,
   61212.54,
   52262.32,
   44475.3,
   37760.6,
   32019.28,
   27148.73,
   23046.49,
   16755.77,
   12430.99,
   9486.033,
   7474.602,
   5076.467,
   3754.174,
   2905.241,
   2301.446,
   1849.691,
   1503.292,
   1233.651,
   1021.264,
   852.2228,
   716.4,
   606.3128,
   516.3641,
   442.3204,
   380.9461,
   329.7445,
   286.7716,
   250.5015,
   219.7266,
   193.4846,
   171.003,
   151.6581,
   134.9428,
   120.4427,
   107.8172,
   96.78514,
   87.11283,
   78.60554,
   71.10013,
   64.45934,
   58.56726,
   53.32559,
   48.65071,
   44.47118,
   44.47118,
   44.47118,
   0};
   graph = new TGraph(132,norm_fx3,norm_fy3);
   graph->SetName("norm");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#006600");
   graph->SetLineColor(ci);
   graph->SetLineStyle(5);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_norm3 = new TH1F("Graph_norm3","Projection of ",132,2976.997,3223.003);
   Graph_norm3->SetMinimum(0);
   Graph_norm3->SetMaximum(381573.5);
   Graph_norm3->SetDirectory(0);
   Graph_norm3->SetStats(0);
   Graph_norm3->SetLineWidth(2);
   Graph_norm3->SetMarkerStyle(20);
   Graph_norm3->GetXaxis()->SetNdivisions(505);
   Graph_norm3->GetXaxis()->SetLabelFont(132);
   Graph_norm3->GetXaxis()->SetLabelOffset(0.016);
   Graph_norm3->GetXaxis()->SetLabelSize(0.063);
   Graph_norm3->GetXaxis()->SetTitleSize(0.072);
   Graph_norm3->GetXaxis()->SetTitleOffset(0.95);
   Graph_norm3->GetXaxis()->SetTitleFont(132);
   Graph_norm3->GetYaxis()->SetLabelFont(132);
   Graph_norm3->GetYaxis()->SetLabelOffset(0.016);
   Graph_norm3->GetYaxis()->SetLabelSize(0.063);
   Graph_norm3->GetYaxis()->SetTitleSize(0.072);
   Graph_norm3->GetYaxis()->SetTitleOffset(0.95);
   Graph_norm3->GetYaxis()->SetTitleFont(132);
   Graph_norm3->GetZaxis()->SetLabelFont(132);
   Graph_norm3->GetZaxis()->SetLabelSize(0.063);
   Graph_norm3->GetZaxis()->SetTitleSize(0.072);
   Graph_norm3->GetZaxis()->SetTitleOffset(1.2);
   Graph_norm3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_norm3);
   
   graph->Draw("l");
   
   Double_t data_fx3001[80] = {
   3001.25,
   3003.75,
   3006.25,
   3008.75,
   3011.25,
   3013.75,
   3016.25,
   3018.75,
   3021.25,
   3023.75,
   3026.25,
   3028.75,
   3031.25,
   3033.75,
   3036.25,
   3038.75,
   3041.25,
   3043.75,
   3046.25,
   3048.75,
   3051.25,
   3053.75,
   3056.25,
   3058.75,
   3061.25,
   3063.75,
   3066.25,
   3068.75,
   3071.25,
   3073.75,
   3076.25,
   3078.75,
   3081.25,
   3083.75,
   3086.25,
   3088.75,
   3091.25,
   3093.75,
   3096.25,
   3098.75,
   3101.25,
   3103.75,
   3106.25,
   3108.75,
   3111.25,
   3113.75,
   3116.25,
   3118.75,
   3121.25,
   3123.75,
   3126.25,
   3128.75,
   3131.25,
   3133.75,
   3136.25,
   3138.75,
   3141.25,
   3143.75,
   3146.25,
   3148.75,
   3151.25,
   3153.75,
   3156.25,
   3158.75,
   3161.25,
   3163.75,
   3166.25,
   3168.75,
   3171.25,
   3173.75,
   3176.25,
   3178.75,
   3181.25,
   3183.75,
   3186.25,
   3188.75,
   3191.25,
   3193.75,
   3196.25,
   3198.75};
   Double_t data_fy3001[80] = {
   55,
   70,
   66,
   101,
   88,
   71,
   103,
   138,
   151,
   123,
   176,
   178,
   251,
   282,
   366,
   449,
   552,
   725,
   828,
   1022,
   1249,
   1495,
   1762,
   2157,
   2636,
   3141,
   3907,
   4932,
   6372,
   8581,
   12220,
   18882,
   31149,
   53776,
   93347,
   154627,
   233516,
   307826,
   345785,
   325973,
   260345,
   178799,
   108620,
   60612,
   32850,
   18024,
   10382,
   6642,
   4376,
   3221,
   2498,
   2008,
   1678,
   1461,
   1241,
   1088,
   1035,
   868,
   756,
   652,
   571,
   494,
   417,
   338,
   291,
   265,
   216,
   185,
   156,
   116,
   112,
   112,
   89,
   68,
   66,
   61,
   80,
   54,
   68,
   61};
   Double_t data_felx3001[80] = {
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25};
   Double_t data_fely3001[80] = {
   7.416198,
   8.3666,
   8.124038,
   10.04988,
   9.380832,
   8.42615,
   10.14889,
   11.74734,
   12.28821,
   11.09054,
   13.2665,
   13.34166,
   15.84298,
   16.79286,
   19.13113,
   21.18962,
   23.49468,
   26.92582,
   28.77499,
   31.96873,
   35.34119,
   38.66523,
   41.97618,
   46.44351,
   51.34199,
   56.04463,
   62.506,
   70.2282,
   79.82481,
   92.63369,
   110.5441,
   137.4118,
   176.4908,
   231.8965,
   305.5274,
   393.2264,
   483.2349,
   554.8207,
   588.0349,
   570.9405,
   510.2401,
   422.8463,
   329.5755,
   246.195,
   181.2457,
   134.2535,
   101.8921,
   81.49847,
   66.15134,
   56.75385,
   49.98,
   44.81071,
   40.9634,
   38.22303,
   35.22783,
   32.98485,
   32.17142,
   29.46184,
   27.49545,
   25.53429,
   23.89561,
   22.22611,
   20.42058,
   18.38478,
   17.05872,
   16.27882,
   14.69694,
   13.60147,
   12.49,
   10.77033,
   10.58301,
   10.58301,
   9.433981,
   8.246211,
   8.124038,
   7.81025,
   8.944272,
   7.348469,
   8.246211,
   7.81025};
   Double_t data_fehx3001[80] = {
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25};
   Double_t data_fehy3001[80] = {
   7.416198,
   8.3666,
   8.124038,
   10.04988,
   9.380832,
   8.42615,
   10.14889,
   11.74734,
   12.28821,
   11.09054,
   13.2665,
   13.34166,
   15.84298,
   16.79286,
   19.13113,
   21.18962,
   23.49468,
   26.92582,
   28.77499,
   31.96873,
   35.34119,
   38.66523,
   41.97618,
   46.44351,
   51.34199,
   56.04463,
   62.506,
   70.2282,
   79.82481,
   92.63369,
   110.5441,
   137.4118,
   176.4908,
   231.8965,
   305.5274,
   393.2264,
   483.2349,
   554.8207,
   588.0349,
   570.9405,
   510.2401,
   422.8463,
   329.5755,
   246.195,
   181.2457,
   134.2535,
   101.8921,
   81.49847,
   66.15134,
   56.75385,
   49.98,
   44.81071,
   40.9634,
   38.22303,
   35.22783,
   32.98485,
   32.17142,
   29.46184,
   27.49545,
   25.53429,
   23.89561,
   22.22611,
   20.42058,
   18.38478,
   17.05872,
   16.27882,
   14.69694,
   13.60147,
   12.49,
   10.77033,
   10.58301,
   10.58301,
   9.433981,
   8.246211,
   8.124038,
   7.81025,
   8.944272,
   7.348469,
   8.246211,
   7.81025};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(80,data_fx3001,data_fy3001,data_felx3001,data_fehx3001,data_fely3001,data_fehy3001);
   grae->SetName("data");
   grae->SetTitle("");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3001 = new TH1F("Graph_data3001","",100,2980,3220);
   Graph_data3001->SetMinimum(41.98638);
   Graph_data3001->SetMaximum(381005.7);
   Graph_data3001->SetDirectory(0);
   Graph_data3001->SetStats(0);
   Graph_data3001->SetLineWidth(2);
   Graph_data3001->SetMarkerStyle(20);
   Graph_data3001->GetXaxis()->SetNdivisions(505);
   Graph_data3001->GetXaxis()->SetLabelFont(132);
   Graph_data3001->GetXaxis()->SetLabelOffset(0.016);
   Graph_data3001->GetXaxis()->SetLabelSize(0.063);
   Graph_data3001->GetXaxis()->SetTitleSize(0.072);
   Graph_data3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3001->GetXaxis()->SetTitleFont(132);
   Graph_data3001->GetYaxis()->SetLabelFont(132);
   Graph_data3001->GetYaxis()->SetLabelOffset(0.016);
   Graph_data3001->GetYaxis()->SetLabelSize(0.063);
   Graph_data3001->GetYaxis()->SetTitleSize(0.072);
   Graph_data3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3001->GetYaxis()->SetTitleFont(132);
   Graph_data3001->GetZaxis()->SetLabelFont(132);
   Graph_data3001->GetZaxis()->SetLabelSize(0.063);
   Graph_data3001->GetZaxis()->SetTitleSize(0.072);
   Graph_data3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3001);
   
   grae->Draw("p");
   
   TH1D *frame_55562ec3e660__2 = new TH1D("frame_55562ec3e660__2","A RooPlot of \"#it{m}(#it{#mu}^{#plus}#it{#mu}^{#minus}) [MeV/#it{c}^{2}]\"",80,3000,3200);
   frame_55562ec3e660__2->SetBinContent(1,364229.2);
   frame_55562ec3e660__2->SetMinimum(0);
   frame_55562ec3e660__2->SetMaximum(364229.2);
   frame_55562ec3e660__2->SetEntries(3);
   frame_55562ec3e660__2->SetDirectory(0);
   frame_55562ec3e660__2->SetStats(0);
   frame_55562ec3e660__2->SetLineWidth(2);
   frame_55562ec3e660__2->SetMarkerStyle(20);
   frame_55562ec3e660__2->GetXaxis()->SetTitle("#it{m}(#it{#mu}^{#plus}#it{#mu}^{#minus}) [MeV/#it{c}^{2}]");
   frame_55562ec3e660__2->GetXaxis()->SetNdivisions(505);
   frame_55562ec3e660__2->GetXaxis()->SetLabelFont(132);
   frame_55562ec3e660__2->GetXaxis()->SetLabelOffset(0.016);
   frame_55562ec3e660__2->GetXaxis()->SetLabelSize(0.063);
   frame_55562ec3e660__2->GetXaxis()->SetTitleSize(0.072);
   frame_55562ec3e660__2->GetXaxis()->SetTitleOffset(0.95);
   frame_55562ec3e660__2->GetXaxis()->SetTitleFont(132);
   frame_55562ec3e660__2->GetYaxis()->SetTitle("Candidates per 2.5 MeV/#it{c}^{2}");
   frame_55562ec3e660__2->GetYaxis()->SetLabelFont(132);
   frame_55562ec3e660__2->GetYaxis()->SetLabelOffset(0.016);
   frame_55562ec3e660__2->GetYaxis()->SetLabelSize(0.063);
   frame_55562ec3e660__2->GetYaxis()->SetTitleSize(0.072);
   frame_55562ec3e660__2->GetYaxis()->SetTitleOffset(0.95);
   frame_55562ec3e660__2->GetYaxis()->SetTitleFont(132);
   frame_55562ec3e660__2->GetZaxis()->SetLabelFont(132);
   frame_55562ec3e660__2->GetZaxis()->SetLabelSize(0.063);
   frame_55562ec3e660__2->GetZaxis()->SetTitleSize(0.072);
   frame_55562ec3e660__2->GetZaxis()->SetTitleOffset(1.2);
   frame_55562ec3e660__2->GetZaxis()->SetTitleFont(132);
   frame_55562ec3e660__2->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.19,0.82,0.44,0.92,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.21,0.8,"9 fb^{#minus1}");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1allupB_DTF_dimuon_M->Modified();
   c1allupB_DTF_dimuon_M->cd();
   c1allupB_DTF_dimuon_M->SetSelected(c1allupB_DTF_dimuon_M);
}


==> Fib3b.C <==
void Fib3b()
{
//=========Macro generated from canvas: c1allupB_M/c1
//=========  (Tue Mar 28 21:25:31 2023) by ROOT version 6.24/06
   TCanvas *c1allupB_M = new TCanvas("c1allupB_M", "c1",0,0,600,400);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1allupB_M->SetHighLightColor(2);
   c1allupB_M->Range(5001.282,-112821.9,6052.564,592314.8);
   c1allupB_M->SetFillColor(0);
   c1allupB_M->SetBorderMode(0);
   c1allupB_M->SetBorderSize(2);
   c1allupB_M->SetTickx(1);
   c1allupB_M->SetTicky(1);
   c1allupB_M->SetLeftMargin(0.17);
   c1allupB_M->SetRightMargin(0.05);
   c1allupB_M->SetTopMargin(0.07);
   c1allupB_M->SetBottomMargin(0.16);
   c1allupB_M->SetFrameLineWidth(2);
   c1allupB_M->SetFrameBorderMode(0);
   c1allupB_M->SetFrameLineWidth(2);
   c1allupB_M->SetFrameBorderMode(0);
   
   TH1D *frame_55562f1c1c60__3 = new TH1D("frame_55562f1c1c60__3","A RooPlot of \"#it{m}(#it{K}^{#minus}#it{#mu}^{#plus}#it{#mu}^{#minus}) [MeV/#it{c}^{2}]\"",82,5180,6000);
   frame_55562f1c1c60__3->SetBinContent(1,542955.2);
   frame_55562f1c1c60__3->SetMinimum(0);
   frame_55562f1c1c60__3->SetMaximum(542955.2);
   frame_55562f1c1c60__3->SetEntries(3);
   frame_55562f1c1c60__3->SetDirectory(0);
   frame_55562f1c1c60__3->SetStats(0);
   frame_55562f1c1c60__3->SetLineWidth(2);
   frame_55562f1c1c60__3->SetMarkerStyle(20);
   frame_55562f1c1c60__3->GetXaxis()->SetTitle("#it{m}(#it{K}^{#minus}#it{#mu}^{#plus}#it{#mu}^{#minus}) [MeV/#it{c}^{2}]");
   frame_55562f1c1c60__3->GetXaxis()->SetNdivisions(505);
   frame_55562f1c1c60__3->GetXaxis()->SetLabelFont(132);
   frame_55562f1c1c60__3->GetXaxis()->SetLabelOffset(0.016);
   frame_55562f1c1c60__3->GetXaxis()->SetLabelSize(0.063);
   frame_55562f1c1c60__3->GetXaxis()->SetTitleSize(0.072);
   frame_55562f1c1c60__3->GetXaxis()->SetTitleOffset(0.95);
   frame_55562f1c1c60__3->GetXaxis()->SetTitleFont(132);
   frame_55562f1c1c60__3->GetYaxis()->SetTitle("Candidates per 10.0 MeV/#it{c}^{2}");
   frame_55562f1c1c60__3->GetYaxis()->SetLabelFont(132);
   frame_55562f1c1c60__3->GetYaxis()->SetLabelOffset(0.016);
   frame_55562f1c1c60__3->GetYaxis()->SetLabelSize(0.063);
   frame_55562f1c1c60__3->GetYaxis()->SetTitleSize(0.072);
   frame_55562f1c1c60__3->GetYaxis()->SetTitleOffset(0.95);
   frame_55562f1c1c60__3->GetYaxis()->SetTitleFont(132);
   frame_55562f1c1c60__3->GetZaxis()->SetLabelFont(132);
   frame_55562f1c1c60__3->GetZaxis()->SetLabelSize(0.063);
   frame_55562f1c1c60__3->GetZaxis()->SetTitleSize(0.072);
   frame_55562f1c1c60__3->GetZaxis()->SetTitleOffset(1.2);
   frame_55562f1c1c60__3->GetZaxis()->SetTitleFont(132);
   frame_55562f1c1c60__3->Draw("FUNC");
   
   Double_t total_fx4[129] = {
   5169.99,
   5170,
   5180,
   5190,
   5200,
   5210,
   5220,
   5225,
   5230,
   5235,
   5237.5,
   5240,
   5242.5,
   5245,
   5246.25,
   5247.5,
   5248.75,
   5250,
   5252.5,
   5255,
   5257.5,
   5260,
   5262.5,
   5265,
   5267.5,
   5270,
   5271.25,
   5272.5,
   5273.75,
   5275,
   5276.25,
   5277.5,
   5278.75,
   5280,
   5281.25,
   5282.5,
   5283.75,
   5285,
   5286.25,
   5287.5,
   5288.75,
   5290,
   5292.5,
   5295,
   5297.5,
   5300,
   5302.5,
   5305,
   5307.5,
   5310,
   5312.5,
   5315,
   5317.5,
   5320,
   5322.5,
   5325,
   5327.5,
   5330,
   5335,
   5340,
   5350,
   5360,
   5370,
   5380,
   5390,
   5400,
   5410,
   5420,
   5430,
   5440,
   5450,
   5460,
   5470,
   5480,
   5490,
   5500,
   5510,
   5520,
   5530,
   5540,
   5550,
   5560,
   5570,
   5580,
   5590,
   5600,
   5610,
   5620,
   5630,
   5640,
   5650,
   5660,
   5670,
   5680,
   5690,
   5700,
   5710,
   5720,
   5730,
   5740,
   5750,
   5760,
   5770,
   5780,
   5790,
   5800,
   5810,
   5820,
   5830,
   5840,
   5850,
   5860,
   5870,
   5880,
   5890,
   5900,
   5910,
   5920,
   5930,
   5940,
   5950,
   5960,
   5970,
   5980,
   5990,
   6000,
   6000,
   6010,
   6010.01};
   Double_t total_fy4[129] = {
   0,
   6539.986,
   6539.986,
   8094.272,
   10349.65,
   13822.12,
   19600.12,
   24048.81,
   30268.75,
   39299.7,
   45404.36,
   53019.85,
   62658.71,
   75059.59,
   82618.33,
   91315.36,
   101374.8,
   112895.1,
   139048,
   169220.3,
   203468.5,
   241646.8,
   283313.7,
   327603.8,
   373059.6,
   417443.4,
   438283.5,
   457602.8,
   474887.3,
   489624.2,
   501367,
   509829.4,
   514981.7,
   517059.4,
   516376.4,
   513028.6,
   506819.2,
   497506.6,
   485061.3,
   469723.1,
   451920.4,
   432166.8,
   388858.8,
   343425.5,
   298524.4,
   255893.7,
   216564.9,
   181071.9,
   149614.5,
   122172.1,
   98581.5,
   78587.35,
   61877.56,
   48108.19,
   36922.57,
   27966.36,
   21213.99,
   16368.16,
   10182.29,
   6670.833,
   3277.499,
   1861.691,
   1174.848,
   798.2419,
   571.6925,
   425.8143,
   326.9765,
   257.3047,
   206.5959,
   168.6962,
   139.7285,
   117.16,
   99.285,
   84.92338,
   73.23932,
   63.62827,
   55.64473,
   48.95487,
   43.30477,
   38.49868,
   34.38385,
   30.8398,
   27.77053,
   25.09887,
   22.76229,
   20.70971,
   18.89913,
   17.29583,
   15.87086,
   14.60002,
   13.46294,
   12.4424,
   11.52378,
   10.6946,
   9.944169,
   9.263306,
   8.644083,
   8.079633,
   7.56399,
   7.091953,
   6.658974,
   6.261065,
   5.894719,
   5.55684,
   5.244695,
   4.95586,
   4.688179,
   4.439734,
   4.208814,
   3.993886,
   3.793577,
   3.606654,
   3.432007,
   3.268636,
   3.115637,
   2.972192,
   2.83756,
   2.711068,
   2.592104,
   2.480112,
   2.374584,
   2.275055,
   2.181101,
   2.092334,
   2.008396,
   1.928962,
   1.928962,
   1.928962,
   0};
   TGraph *graph = new TGraph(129,total_fx4,total_fy4);
   graph->SetName("total");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_total4 = new TH1F("Graph_total4","Projection of ",129,5085.988,6094.012);
   Graph_total4->SetMinimum(0);
   Graph_total4->SetMaximum(568765.3);
   Graph_total4->SetDirectory(0);
   Graph_total4->SetStats(0);
   Graph_total4->SetLineWidth(2);
   Graph_total4->SetMarkerStyle(20);
   Graph_total4->GetXaxis()->SetNdivisions(505);
   Graph_total4->GetXaxis()->SetLabelFont(132);
   Graph_total4->GetXaxis()->SetLabelOffset(0.016);
   Graph_total4->GetXaxis()->SetLabelSize(0.063);
   Graph_total4->GetXaxis()->SetTitleSize(0.072);
   Graph_total4->GetXaxis()->SetTitleOffset(0.95);
   Graph_total4->GetXaxis()->SetTitleFont(132);
   Graph_total4->GetYaxis()->SetLabelFont(132);
   Graph_total4->GetYaxis()->SetLabelOffset(0.016);
   Graph_total4->GetYaxis()->SetLabelSize(0.063);
   Graph_total4->GetYaxis()->SetTitleSize(0.072);
   Graph_total4->GetYaxis()->SetTitleOffset(0.95);
   Graph_total4->GetYaxis()->SetTitleFont(132);
   Graph_total4->GetZaxis()->SetLabelFont(132);
   Graph_total4->GetZaxis()->SetLabelSize(0.063);
   Graph_total4->GetZaxis()->SetTitleSize(0.072);
   Graph_total4->GetZaxis()->SetTitleOffset(1.2);
   Graph_total4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total4);
   
   graph->Draw("l");
   
   Double_t comb_bkg_fx5[108] = {
   5169.99,
   5170,
   5180,
   5181.25,
   5182.5,
   5183.75,
   5185,
   5186.25,
   5187.5,
   5188.75,
   5190,
   5191.25,
   5192.5,
   5195,
   5197.5,
   5200,
   5202.5,
   5205,
   5207.5,
   5210,
   5212.5,
   5215,
   5217.5,
   5220,
   5225,
   5230,
   5235,
   5240,
   5245,
   5250,
   5260,
   5270,
   5280,
   5290,
   5300,
   5310,
   5320,
   5330,
   5340,
   5350,
   5360,
   5370,
   5380,
   5390,
   5400,
   5410,
   5420,
   5430,
   5440,
   5450,
   5460,
   5470,
   5480,
   5490,
   5500,
   5510,
   5520,
   5530,
   5540,
   5550,
   5560,
   5570,
   5580,
   5590,
   5600,
   5610,
   5620,
   5630,
   5640,
   5650,
   5660,
   5670,
   5680,
   5690,
   5700,
   5710,
   5720,
   5730,
   5740,
   5750,
   5760,
   5770,
   5780,
   5790,
   5800,
   5810,
   5820,
   5830,
   5840,
   5850,
   5860,
   5870,
   5880,
   5890,
   5900,
   5910,
   5920,
   5930,
   5940,
   5950,
   5960,
   5970,
   5980,
   5990,
   6000,
   6000,
   6010,
   6010.01};
   Double_t comb_bkg_fy5[108] = {
   0,
   2.054425e-06,
   2.054425e-06,
   1.930956e-06,
   1.814908e-06,
   1.705834e-06,
   1.603315e-06,
   1.506958e-06,
   1.416391e-06,
   1.331268e-06,
   1.25126e-06,
   1.176061e-06,
   1.105381e-06,
   9.765092e-07,
   8.626621e-07,
   7.620879e-07,
   6.732392e-07,
   5.94749e-07,
   5.254097e-07,
   4.641544e-07,
   4.100406e-07,
   3.622356e-07,
   3.200041e-07,
   2.826961e-07,
   2.206219e-07,
   1.721778e-07,
   1.343711e-07,
   1.04866e-07,
   8.183958e-08,
   6.386929e-08,
   3.889999e-08,
   2.369228e-08,
   1.442993e-08,
   8.788641e-09,
   5.352777e-09,
   3.260142e-09,
   1.98561e-09,
   1.209348e-09,
   7.365611e-10,
   4.486072e-10,
   2.73227e-10,
   1.664106e-10,
   1.013534e-10,
   6.172994e-11,
   3.759701e-11,
   2.289869e-11,
   1.394659e-11,
   8.494259e-12,
   5.173481e-12,
   3.150941e-12,
   1.9191e-12,
   1.16884e-12,
   7.118894e-13,
   4.335807e-13,
   2.64075e-13,
   1.608366e-13,
   9.795851e-14,
   5.966224e-14,
   3.633766e-14,
   2.213168e-14,
   1.347944e-14,
   8.209737e-15,
   5.000192e-15,
   3.045398e-15,
   1.854819e-15,
   1.129689e-15,
   6.880441e-16,
   4.190576e-16,
   2.552296e-16,
   1.554492e-16,
   9.467731e-17,
   5.766381e-17,
   3.51205e-17,
   2.139036e-17,
   1.302793e-17,
   7.934745e-18,
   4.832706e-18,
   2.94339e-18,
   1.79269e-18,
   1.091849e-18,
   6.649975e-19,
   4.050209e-19,
   2.466805e-19,
   1.502423e-19,
   9.150602e-20,
   5.573231e-20,
   3.394412e-20,
   2.067388e-20,
   1.259155e-20,
   7.668964e-21,
   4.670831e-21,
   2.844799e-21,
   1.732642e-21,
   1.055277e-21,
   6.427229e-22,
   3.914544e-22,
   2.384178e-22,
   1.452098e-22,
   8.844095e-23,
   5.386552e-23,
   3.280713e-23,
   1.998139e-23,
   1.216979e-23,
   7.412086e-24,
   4.514378e-24,
   4.514378e-24,
   4.514378e-24,
   0};
   graph = new TGraph(108,comb_bkg_fx5,comb_bkg_fy5);
   graph->SetName("comb_bkg");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#6666ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(4);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_comb_bkg5 = new TH1F("Graph_comb_bkg5","Projection of ",108,5085.988,6094.012);
   Graph_comb_bkg5->SetMinimum(0);
   Graph_comb_bkg5->SetMaximum(2.259867e-06);
   Graph_comb_bkg5->SetDirectory(0);
   Graph_comb_bkg5->SetStats(0);
   Graph_comb_bkg5->SetLineWidth(2);
   Graph_comb_bkg5->SetMarkerStyle(20);
   Graph_comb_bkg5->GetXaxis()->SetNdivisions(505);
   Graph_comb_bkg5->GetXaxis()->SetLabelFont(132);
   Graph_comb_bkg5->GetXaxis()->SetLabelOffset(0.016);
   Graph_comb_bkg5->GetXaxis()->SetLabelSize(0.063);
   Graph_comb_bkg5->GetXaxis()->SetTitleSize(0.072);
   Graph_comb_bkg5->GetXaxis()->SetTitleOffset(0.95);
   Graph_comb_bkg5->GetXaxis()->SetTitleFont(132);
   Graph_comb_bkg5->GetYaxis()->SetLabelFont(132);
   Graph_comb_bkg5->GetYaxis()->SetLabelOffset(0.016);
   Graph_comb_bkg5->GetYaxis()->SetLabelSize(0.063);
   Graph_comb_bkg5->GetYaxis()->SetTitleSize(0.072);
   Graph_comb_bkg5->GetYaxis()->SetTitleOffset(0.95);
   Graph_comb_bkg5->GetYaxis()->SetTitleFont(132);
   Graph_comb_bkg5->GetZaxis()->SetLabelFont(132);
   Graph_comb_bkg5->GetZaxis()->SetLabelSize(0.063);
   Graph_comb_bkg5->GetZaxis()->SetTitleSize(0.072);
   Graph_comb_bkg5->GetZaxis()->SetTitleOffset(1.2);
   Graph_comb_bkg5->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_comb_bkg5);
   
   graph->Draw("l");
   
   Double_t norm_fx6[129] = {
   5169.99,
   5170,
   5180,
   5190,
   5200,
   5210,
   5220,
   5225,
   5230,
   5235,
   5237.5,
   5240,
   5242.5,
   5245,
   5246.25,
   5247.5,
   5248.75,
   5250,
   5252.5,
   5255,
   5257.5,
   5260,
   5262.5,
   5265,
   5267.5,
   5270,
   5271.25,
   5272.5,
   5273.75,
   5275,
   5276.25,
   5277.5,
   5278.75,
   5280,
   5281.25,
   5282.5,
   5283.75,
   5285,
   5286.25,
   5287.5,
   5288.75,
   5290,
   5292.5,
   5295,
   5297.5,
   5300,
   5302.5,
   5305,
   5307.5,
   5310,
   5312.5,
   5315,
   5317.5,
   5320,
   5322.5,
   5325,
   5327.5,
   5330,
   5335,
   5340,
   5350,
   5360,
   5370,
   5380,
   5390,
   5400,
   5410,
   5420,
   5430,
   5440,
   5450,
   5460,
   5470,
   5480,
   5490,
   5500,
   5510,
   5520,
   5530,
   5540,
   5550,
   5560,
   5570,
   5580,
   5590,
   5600,
   5610,
   5620,
   5630,
   5640,
   5650,
   5660,
   5670,
   5680,
   5690,
   5700,
   5710,
   5720,
   5730,
   5740,
   5750,
   5760,
   5770,
   5780,
   5790,
   5800,
   5810,
   5820,
   5830,
   5840,
   5850,
   5860,
   5870,
   5880,
   5890,
   5900,
   5910,
   5920,
   5930,
   5940,
   5950,
   5960,
   5970,
   5980,
   5990,
   6000,
   6000,
   6010,
   6010.01};
   Double_t norm_fy6[129] = {
   0,
   6542.212,
   6542.212,
   8096.898,
   10352.8,
   13825.94,
   19604.86,
   24054.13,
   30274.77,
   39306.56,
   45411.7,
   53027.73,
   62667.19,
   75068.73,
   82627.83,
   91325.25,
   101385.1,
   112905.8,
   139059.7,
   169233,
   203482.5,
   241662.1,
   283330.7,
   327622.7,
   373080.7,
   417467.1,
   438308.7,
   457629.6,
   474915.9,
   489654.8,
   501399.8,
   509864.6,
   515019.6,
   517100.2,
   516420.6,
   513076.5,
   506871.4,
   497563.2,
   485122.6,
   469789.4,
   451991.8,
   432243.5,
   388946.7,
   343525.3,
   298636.5,
   256018.4,
   216702.1,
   181221.6,
   149775.9,
   122344.6,
   98763.82,
   78778.2,
   62075.34,
   48311.09,
   37128.63,
   28173.54,
   21420.19,
   16571.34,
   10373.67,
   6843.957,
   3405.239,
   1953.854,
   1241.401,
   846.3442,
   606.4899,
   451.009,
   345.2342,
   270.547,
   216.2088,
   175.6805,
   144.8072,
   120.8562,
   101.9773,
   86.88608,
   74.67134,
   64.67397,
   56.40895,
   49.51384,
   43.71395,
   38.79846,
   34.60366,
   31.0011,
   27.88898,
   25.18593,
   22.82633,
   20.75685,
   18.93386,
   17.32143,
   15.88975,
   14.61397,
   13.47325,
   12.45003,
   11.52943,
   10.69878,
   9.947267,
   9.265605,
   8.64579,
   8.080901,
   7.564933,
   7.092654,
   6.659496,
   6.261454,
   5.895009,
   5.557057,
   5.244857,
   4.95598,
   4.688269,
   4.439802,
   4.208865,
   3.993924,
   3.793605,
   3.606675,
   3.432023,
   3.268648,
   3.115646,
   2.972199,
   2.837565,
   2.711072,
   2.592107,
   2.480115,
   2.374586,
   2.275056,
   2.181102,
   2.092334,
   2.008397,
   1.928962,
   1.928962,
   1.928962,
   0};
   graph = new TGraph(129,norm_fx6,norm_fy6);
   graph->SetName("norm");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#006600");
   graph->SetLineColor(ci);
   graph->SetLineStyle(5);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_norm6 = new TH1F("Graph_norm6","Projection of ",129,5085.988,6094.012);
   Graph_norm6->SetMinimum(0);
   Graph_norm6->SetMaximum(568810.2);
   Graph_norm6->SetDirectory(0);
   Graph_norm6->SetStats(0);
   Graph_norm6->SetLineWidth(2);
   Graph_norm6->SetMarkerStyle(20);
   Graph_norm6->GetXaxis()->SetNdivisions(505);
   Graph_norm6->GetXaxis()->SetLabelFont(132);
   Graph_norm6->GetXaxis()->SetLabelOffset(0.016);
   Graph_norm6->GetXaxis()->SetLabelSize(0.063);
   Graph_norm6->GetXaxis()->SetTitleSize(0.072);
   Graph_norm6->GetXaxis()->SetTitleOffset(0.95);
   Graph_norm6->GetXaxis()->SetTitleFont(132);
   Graph_norm6->GetYaxis()->SetLabelFont(132);
   Graph_norm6->GetYaxis()->SetLabelOffset(0.016);
   Graph_norm6->GetYaxis()->SetLabelSize(0.063);
   Graph_norm6->GetYaxis()->SetTitleSize(0.072);
   Graph_norm6->GetYaxis()->SetTitleOffset(0.95);
   Graph_norm6->GetYaxis()->SetTitleFont(132);
   Graph_norm6->GetZaxis()->SetLabelFont(132);
   Graph_norm6->GetZaxis()->SetLabelSize(0.063);
   Graph_norm6->GetZaxis()->SetTitleSize(0.072);
   Graph_norm6->GetZaxis()->SetTitleOffset(1.2);
   Graph_norm6->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_norm6);
   
   graph->Draw("l");
   
   Double_t data_fx3002[44] = {
   5185,
   5195,
   5205,
   5215,
   5225,
   5235,
   5245,
   5255,
   5265,
   5275,
   5285,
   5295,
   5305,
   5315,
   5325,
   5335,
   5345,
   5355,
   5365,
   5375,
   5385,
   5395,
   5405,
   5415,
   5425,
   5435,
   5445,
   5455,
   5465,
   5475,
   5485,
   5495,
   5505,
   5515,
   5525,
   5535,
   5545,
   5555,
   5565,
   5575,
   5595,
   5635,
   5645,
   5665};
   Double_t data_fy3002[44] = {
   6720,
   8534,
   11227,
   15446,
   22865,
   39975,
   81771,
   175364,
   327085,
   471598,
   488530,
   353844,
   186743,
   77617,
   29146,
   11072,
   5129,
   2592,
   1571,
   976,
   635,
   397,
   334,
   272,
   197,
   136,
   102,
   58,
   46,
   43,
   22,
   12,
   8,
   12,
   5,
   6,
   2,
   3,
   1,
   3,
   1,
   2,
   1,
   1};
   Double_t data_felx3002[44] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t data_fely3002[44] = {
   81.97561,
   92.37965,
   105.9575,
   124.2819,
   151.2118,
   199.9375,
   285.9563,
   418.7649,
   571.9135,
   686.7299,
   698.9492,
   594.8479,
   432.1377,
   278.5983,
   170.722,
   105.2236,
   71.61704,
   50.91169,
   39.63584,
   31.241,
   25.19921,
   19.92486,
   18.27567,
   16.49242,
   14.03567,
   11.6619,
   10.0995,
   7.615773,
   6.78233,
   6.557439,
   4.690416,
   3.464102,
   2.828427,
   3.464102,
   2.236068,
   2.44949,
   1.414214,
   1.732051,
   1,
   1.732051,
   1,
   1.414214,
   1,
   1};
   Double_t data_fehx3002[44] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t data_fehy3002[44] = {
   81.97561,
   92.37965,
   105.9575,
   124.2819,
   151.2118,
   199.9375,
   285.9563,
   418.7649,
   571.9135,
   686.7299,
   698.9492,
   594.8479,
   432.1377,
   278.5983,
   170.722,
   105.2236,
   71.61704,
   50.91169,
   39.63584,
   31.241,
   25.19921,
   19.92486,
   18.27567,
   16.49242,
   14.03567,
   11.6619,
   10.0995,
   7.615773,
   6.78233,
   6.557439,
   4.690416,
   3.464102,
   2.828427,
   3.464102,
   2.236068,
   2.44949,
   1.414214,
   1.732051,
   1,
   1.732051,
   1,
   1.414214,
   1,
   1};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(44,data_fx3002,data_fy3002,data_felx3002,data_fehx3002,data_fely3002,data_fehy3002);
   grae->SetName("data");
   grae->SetTitle("");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3002 = new TH1F("Graph_data3002","",100,5131,5719);
   Graph_data3002->SetMinimum(0);
   Graph_data3002->SetMaximum(538151.8);
   Graph_data3002->SetDirectory(0);
   Graph_data3002->SetStats(0);
   Graph_data3002->SetLineWidth(2);
   Graph_data3002->SetMarkerStyle(20);
   Graph_data3002->GetXaxis()->SetNdivisions(505);
   Graph_data3002->GetXaxis()->SetLabelFont(132);
   Graph_data3002->GetXaxis()->SetLabelOffset(0.016);
   Graph_data3002->GetXaxis()->SetLabelSize(0.063);
   Graph_data3002->GetXaxis()->SetTitleSize(0.072);
   Graph_data3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3002->GetXaxis()->SetTitleFont(132);
   Graph_data3002->GetYaxis()->SetLabelFont(132);
   Graph_data3002->GetYaxis()->SetLabelOffset(0.016);
   Graph_data3002->GetYaxis()->SetLabelSize(0.063);
   Graph_data3002->GetYaxis()->SetTitleSize(0.072);
   Graph_data3002->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3002->GetYaxis()->SetTitleFont(132);
   Graph_data3002->GetZaxis()->SetLabelFont(132);
   Graph_data3002->GetZaxis()->SetLabelSize(0.063);
   Graph_data3002->GetZaxis()->SetTitleSize(0.072);
   Graph_data3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3002);
   
   grae->Draw("p");
   
   TH1D *frame_55562f1c1c60__4 = new TH1D("frame_55562f1c1c60__4","A RooPlot of \"#it{m}(#it{K}^{#minus}#it{#mu}^{#plus}#it{#mu}^{#minus}) [MeV/#it{c}^{2}]\"",82,5180,6000);
   frame_55562f1c1c60__4->SetBinContent(1,542955.2);
   frame_55562f1c1c60__4->SetMinimum(0);
   frame_55562f1c1c60__4->SetMaximum(542955.2);
   frame_55562f1c1c60__4->SetEntries(3);
   frame_55562f1c1c60__4->SetDirectory(0);
   frame_55562f1c1c60__4->SetStats(0);
   frame_55562f1c1c60__4->SetLineWidth(2);
   frame_55562f1c1c60__4->SetMarkerStyle(20);
   frame_55562f1c1c60__4->GetXaxis()->SetTitle("#it{m}(#it{K}^{#minus}#it{#mu}^{#plus}#it{#mu}^{#minus}) [MeV/#it{c}^{2}]");
   frame_55562f1c1c60__4->GetXaxis()->SetNdivisions(505);
   frame_55562f1c1c60__4->GetXaxis()->SetLabelFont(132);
   frame_55562f1c1c60__4->GetXaxis()->SetLabelOffset(0.016);
   frame_55562f1c1c60__4->GetXaxis()->SetLabelSize(0.063);
   frame_55562f1c1c60__4->GetXaxis()->SetTitleSize(0.072);
   frame_55562f1c1c60__4->GetXaxis()->SetTitleOffset(0.95);
   frame_55562f1c1c60__4->GetXaxis()->SetTitleFont(132);
   frame_55562f1c1c60__4->GetYaxis()->SetTitle("Candidates per 10.0 MeV/#it{c}^{2}");
   frame_55562f1c1c60__4->GetYaxis()->SetLabelFont(132);
   frame_55562f1c1c60__4->GetYaxis()->SetLabelOffset(0.016);
   frame_55562f1c1c60__4->GetYaxis()->SetLabelSize(0.063);
   frame_55562f1c1c60__4->GetYaxis()->SetTitleSize(0.072);
   frame_55562f1c1c60__4->GetYaxis()->SetTitleOffset(0.95);
   frame_55562f1c1c60__4->GetYaxis()->SetTitleFont(132);
   frame_55562f1c1c60__4->GetZaxis()->SetLabelFont(132);
   frame_55562f1c1c60__4->GetZaxis()->SetLabelSize(0.063);
   frame_55562f1c1c60__4->GetZaxis()->SetTitleSize(0.072);
   frame_55562f1c1c60__4->GetZaxis()->SetTitleOffset(1.2);
   frame_55562f1c1c60__4->GetZaxis()->SetTitleFont(132);
   frame_55562f1c1c60__4->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.65,0.26,0.9,0.36,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.665,0.24,"9 fb^{#minus1}");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.53,0.5,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.057);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("data","Data","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total","Total fit","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("norm","#it{B}^{#minus} #rightarrow #it{J/#psi}(#it{#mu}^{#plus}#it{#mu}^{#minus}) #it{K}^{#minus} ","l");

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(5);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("jpsipi_bkg","#it{B}^{#minus} #rightarrow #it{J/#psi}(#it{#mu}^{#plus}#it{#mu}^{#minus}) #it{#pi}^{#minus} ","l");

   ci = TColor::GetColor("#ff6600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("comb_bkg","Combinatorial","l");

   ci = TColor::GetColor("#6666ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(4);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   c1allupB_M->Modified();
   c1allupB_M->cd();
   c1allupB_M->SetSelected(c1allupB_M);
}


==> Fig1a.C <==
void Fig1a()
{
//=========Macro generated from canvas: c1_data_unblinded_B_DTF_dimuon_M/c1
//=========  (Tue Mar 28 19:59:16 2023) by ROOT version 6.24/06
   TCanvas *c1_data_unblinded_B_DTF_dimuon_M = new TCanvas("c1_data_unblinded_B_DTF_dimuon_M", "c1",0,0,600,400);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1_data_unblinded_B_DTF_dimuon_M->SetHighLightColor(2);
   c1_data_unblinded_B_DTF_dimuon_M->Range(1856.41,-5.324675,2112.821,15.45455);
   c1_data_unblinded_B_DTF_dimuon_M->SetFillColor(0);
   c1_data_unblinded_B_DTF_dimuon_M->SetBorderMode(0);
   c1_data_unblinded_B_DTF_dimuon_M->SetBorderSize(2);
   c1_data_unblinded_B_DTF_dimuon_M->SetTickx(1);
   c1_data_unblinded_B_DTF_dimuon_M->SetTicky(1);
   c1_data_unblinded_B_DTF_dimuon_M->SetLeftMargin(0.17);
   c1_data_unblinded_B_DTF_dimuon_M->SetRightMargin(0.05);
   c1_data_unblinded_B_DTF_dimuon_M->SetTopMargin(0.07);
   c1_data_unblinded_B_DTF_dimuon_M->SetBottomMargin(0.16);
   c1_data_unblinded_B_DTF_dimuon_M->SetFrameLineWidth(2);
   c1_data_unblinded_B_DTF_dimuon_M->SetFrameBorderMode(0);
   c1_data_unblinded_B_DTF_dimuon_M->SetFrameLineWidth(2);
   c1_data_unblinded_B_DTF_dimuon_M->SetFrameBorderMode(0);
   
   TH1D *frame_562bca192290__1 = new TH1D("frame_562bca192290__1","A RooPlot of \"#it{m}(#it{#mu}^{#plus}#it{#mu}^{#minus}) [MeV/#it{c}^{2}]\"",25,1900,2100);
   frame_562bca192290__1->SetBinContent(1,13.76571);
   frame_562bca192290__1->SetMinimum(-2);
   frame_562bca192290__1->SetMaximum(14);
   frame_562bca192290__1->SetEntries(1);
   frame_562bca192290__1->SetDirectory(0);
   frame_562bca192290__1->SetStats(0);
   frame_562bca192290__1->SetLineWidth(2);
   frame_562bca192290__1->SetMarkerStyle(20);
   frame_562bca192290__1->GetXaxis()->SetTitle("#it{m}(#it{#mu}^{#plus}#it{#mu}^{#minus}) [MeV/#it{c}^{2}]");
   frame_562bca192290__1->GetXaxis()->SetNdivisions(505);
   frame_562bca192290__1->GetXaxis()->SetLabelFont(132);
   frame_562bca192290__1->GetXaxis()->SetLabelOffset(0.016);
   frame_562bca192290__1->GetXaxis()->SetLabelSize(0.063);
   frame_562bca192290__1->GetXaxis()->SetTitleSize(0.072);
   frame_562bca192290__1->GetXaxis()->SetTitleOffset(0.95);
   frame_562bca192290__1->GetXaxis()->SetTitleFont(132);
   frame_562bca192290__1->GetYaxis()->SetTitle("Candidates per 8.0 MeV/#it{c}^{2}");
   frame_562bca192290__1->GetYaxis()->SetLabelFont(132);
   frame_562bca192290__1->GetYaxis()->SetLabelOffset(0.016);
   frame_562bca192290__1->GetYaxis()->SetLabelSize(0.063);
   frame_562bca192290__1->GetYaxis()->SetTitleSize(0.072);
   frame_562bca192290__1->GetYaxis()->SetTitleOffset(0.95);
   frame_562bca192290__1->GetYaxis()->SetTitleFont(132);
   frame_562bca192290__1->GetZaxis()->SetLabelFont(132);
   frame_562bca192290__1->GetZaxis()->SetLabelSize(0.063);
   frame_562bca192290__1->GetZaxis()->SetTitleSize(0.072);
   frame_562bca192290__1->GetZaxis()->SetTitleOffset(1.2);
   frame_562bca192290__1->GetZaxis()->SetTitleFont(132);
   frame_562bca192290__1->Draw("FUNC");
   
   Double_t total_fx1[54] = {
   1891.992,
   1892,
   1900,
   1908,
   1916,
   1924,
   1932,
   1940,
   1948,
   1956,
   1964,
   1972,
   1980,
   1988,
   1992,
   1994,
   1995,
   1996,
   1997,
   1998,
   2000,
   2002,
   2003,
   2004,
   2005,
   2006,
   2007,
   2008,
   2009,
   2010,
   2011,
   2012,
   2014,
   2015,
   2016,
   2017,
   2018,
   2019,
   2020,
   2022,
   2024,
   2028,
   2036,
   2044,
   2052,
   2060,
   2068,
   2076,
   2084,
   2092,
   2100,
   2100,
   2108,
   2108.008};
   Double_t total_fy1[54] = {
   0,
   3.113183,
   3.113183,
   3.259656,
   3.406103,
   3.552512,
   3.698864,
   3.845126,
   3.991235,
   4.137069,
   4.282358,
   4.426416,
   4.567081,
   4.694684,
   4.738455,
   4.743275,
   4.736126,
   4.717662,
   4.684182,
   4.640305,
   4.527203,
   4.399457,
   4.340958,
   4.292886,
   4.260132,
   4.246685,
   4.25512,
   4.286253,
   4.339028,
   4.410662,
   4.497016,
   4.593127,
   4.794164,
   4.890135,
   4.978679,
   5.057895,
   5.123356,
   5.176016,
   5.219755,
   5.290014,
   5.346554,
   5.439999,
   5.599485,
   5.749442,
   5.897144,
   6.044157,
   6.190918,
   6.337574,
   6.484181,
   6.630765,
   6.777336,
   6.777336,
   6.777336,
   0};
   TGraph *graph = new TGraph(54,total_fx1,total_fy1);
   graph->SetName("total");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_total1 = new TH1F("Graph_total1","Projection of ",100,1870.39,2129.61);
   Graph_total1->SetMinimum(0);
   Graph_total1->SetMaximum(7.45507);
   Graph_total1->SetDirectory(0);
   Graph_total1->SetStats(0);
   Graph_total1->SetLineWidth(2);
   Graph_total1->SetMarkerStyle(20);
   Graph_total1->GetXaxis()->SetNdivisions(505);
   Graph_total1->GetXaxis()->SetLabelFont(132);
   Graph_total1->GetXaxis()->SetLabelOffset(0.016);
   Graph_total1->GetXaxis()->SetLabelSize(0.063);
   Graph_total1->GetXaxis()->SetTitleSize(0.072);
   Graph_total1->GetXaxis()->SetTitleOffset(0.95);
   Graph_total1->GetXaxis()->SetTitleFont(132);
   Graph_total1->GetYaxis()->SetLabelFont(132);
   Graph_total1->GetYaxis()->SetLabelOffset(0.016);
   Graph_total1->GetYaxis()->SetLabelSize(0.063);
   Graph_total1->GetYaxis()->SetTitleSize(0.072);
   Graph_total1->GetYaxis()->SetTitleOffset(0.95);
   Graph_total1->GetYaxis()->SetTitleFont(132);
   Graph_total1->GetZaxis()->SetLabelFont(132);
   Graph_total1->GetZaxis()->SetLabelSize(0.063);
   Graph_total1->GetZaxis()->SetTitleSize(0.072);
   Graph_total1->GetZaxis()->SetTitleOffset(1.2);
   Graph_total1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total1);
   
   graph->Draw("l");
   
   Double_t signal_fx2[86] = {
   1891.992,
   1892,
   1900,
   1908,
   1916,
   1924,
   1932,
   1940,
   1948,
   1956,
   1964,
   1972,
   1980,
   1984,
   1986,
   1988,
   1990,
   1991,
   1992,
   1993,
   1994,
   1994.5,
   1995,
   1995.5,
   1996,
   1996.5,
   1997,
   1997.5,
   1998,
   1998.5,
   1999,
   2000,
   2002,
   2002.5,
   2003,
   2003.5,
   2004,
   2004.5,
   2005,
   2005.5,
   2006,
   2006.5,
   2007,
   2007.5,
   2008,
   2008.5,
   2009,
   2009.5,
   2010,
   2010.5,
   2011,
   2011.5,
   2012,
   2014,
   2014.5,
   2015,
   2015.5,
   2016,
   2016.5,
   2017,
   2017.5,
   2018,
   2018.5,
   2019,
   2019.5,
   2020,
   2021,
   2022,
   2023,
   2024,
   2026,
   2028,
   2030,
   2032,
   2036,
   2044,
   2052,
   2060,
   2068,
   2076,
   2084,
   2092,
   2100,
   2100,
   2108,
   2108.008};
   Double_t signal_fy2[86] = {
   0,
   -0.000383802,
   -0.000383802,
   -0.000463351,
   -0.0005686183,
   -0.0007115298,
   -0.000911609,
   -0.001202482,
   -0.001645813,
   -0.002364045,
   -0.00362705,
   -0.006121558,
   -0.01200825,
   -0.01839127,
   -0.0235213,
   -0.03095815,
   -0.04225225,
   -0.05020148,
   -0.06046341,
   -0.07399317,
   -0.092281,
   -0.1039124,
   -0.117749,
   -0.1343654,
   -0.1545324,
   -0.17898,
   -0.206331,
   -0.2362068,
   -0.2685274,
   -0.3031466,
   -0.3398483,
   -0.4182673,
   -0.5826514,
   -0.6220392,
   -0.6594697,
   -0.6942885,
   -0.7258606,
   -0.7535891,
   -0.7769338,
   -0.7954293,
   -0.8086995,
   -0.8164713,
   -0.818583,
   -0.8149907,
   -0.8057692,
   -0.7911098,
   -0.7713135,
   -0.746781,
   -0.7179987,
   -0.6855232,
   -0.6499631,
   -0.6119605,
   -0.5721714,
   -0.4077727,
   -0.3681811,
   -0.3301207,
   -0.2939356,
   -0.2598961,
   -0.2281999,
   -0.1989985,
   -0.1735166,
   -0.1518568,
   -0.133366,
   -0.1175159,
   -0.1038763,
   -0.09209552,
   -0.07300385,
   -0.05847543,
   -0.04728612,
   -0.03857329,
   -0.02627886,
   -0.01840419,
   -0.01320102,
   -0.009668799,
   -0.005470288,
   -0.002065848,
   -0.0009158415,
   -0.0004554645,
   -0.0002469606,
   -0.00014324,
   -8.769108e-05,
   -5.611345e-05,
   -3.725778e-05,
   -3.725778e-05,
   -3.725778e-05,
   0};
   graph = new TGraph(86,signal_fx2,signal_fy2);
   graph->SetName("signal");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#006600");
   graph->SetLineColor(ci);
   graph->SetLineStyle(5);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_signal2 = new TH1F("Graph_signal2","Projection of ",100,1870.39,2129.61);
   Graph_signal2->SetMinimum(-0.9004413);
   Graph_signal2->SetMaximum(0.0818583);
   Graph_signal2->SetDirectory(0);
   Graph_signal2->SetStats(0);
   Graph_signal2->SetLineWidth(2);
   Graph_signal2->SetMarkerStyle(20);
   Graph_signal2->GetXaxis()->SetNdivisions(505);
   Graph_signal2->GetXaxis()->SetLabelFont(132);
   Graph_signal2->GetXaxis()->SetLabelOffset(0.016);
   Graph_signal2->GetXaxis()->SetLabelSize(0.063);
   Graph_signal2->GetXaxis()->SetTitleSize(0.072);
   Graph_signal2->GetXaxis()->SetTitleOffset(0.95);
   Graph_signal2->GetXaxis()->SetTitleFont(132);
   Graph_signal2->GetYaxis()->SetLabelFont(132);
   Graph_signal2->GetYaxis()->SetLabelOffset(0.016);
   Graph_signal2->GetYaxis()->SetLabelSize(0.063);
   Graph_signal2->GetYaxis()->SetTitleSize(0.072);
   Graph_signal2->GetYaxis()->SetTitleOffset(0.95);
   Graph_signal2->GetYaxis()->SetTitleFont(132);
   Graph_signal2->GetZaxis()->SetLabelFont(132);
   Graph_signal2->GetZaxis()->SetLabelSize(0.063);
   Graph_signal2->GetZaxis()->SetTitleSize(0.072);
   Graph_signal2->GetZaxis()->SetTitleOffset(1.2);
   Graph_signal2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_signal2);
   
   graph->Draw("l");
   
   Double_t full_model_Int[B_M]_Norm[B_DTF_dimuon_M,B_M]_Comp[comb_bkg_pdf]_fx3[31] = {
   1891.992,
   1892,
   1900,
   1908,
   1916,
   1924,
   1932,
   1940,
   1948,
   1956,
   1964,
   1972,
   1980,
   1988,
   1996,
   2004,
   2012,
   2020,
   2028,
   2036,
   2044,
   2052,
   2060,
   2068,
   2076,
   2084,
   2092,
   2100,
   2100,
   2108,
   2108.008};
   Double_t full_model_Int[B_M]_Norm[B_DTF_dimuon_M,B_M]_Comp[comb_bkg_pdf]_fy3[31] = {
   0,
   1.836064,
   1.836064,
   1.976901,
   2.117739,
   2.258577,
   2.399415,
   2.540253,
   2.68109,
   2.821928,
   2.962766,
   3.103604,
   3.244442,
   3.38528,
   3.526117,
   3.666955,
   3.807793,
   3.948631,
   4.089469,
   4.230306,
   4.371144,
   4.511982,
   4.65282,
   4.793658,
   4.934495,
   5.075333,
   5.216171,
   5.357009,
   5.357009,
   5.357009,
   0};
   graph = new TGraph(31,full_model_Int[B_M]_Norm[B_DTF_dimuon_M,B_M]_Comp[comb_bkg_pdf]_fx3,full_model_Int[B_M]_Norm[B_DTF_dimuon_M,B_M]_Comp[comb_bkg_pdf]_fy3);
   graph->SetName("full_model_Int[B_M]_Norm[B_DTF_dimuon_M,B_M]_Comp[comb_bkg_pdf]");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#6666ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(4);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_full_model_IntoBB_McB_NormoBB_DTF_dimuon_McOB_McB_CompoBcomb_bkg_pdfcB3 = new TH1F("Graph_full_model_IntoBB_McB_NormoBB_DTF_dimuon_McOB_McB_CompoBcomb_bkg_pdfcB3","Projection of ",100,1870.39,2129.61);
   Graph_full_model_IntoBB_McB_NormoBB_DTF_dimuon_McOB_McB_CompoBcomb_bkg_pdfcB3->SetMinimum(0);
   Graph_full_model_IntoBB_McB_NormoBB_DTF_dimuon_McOB_McB_CompoBcomb_bkg_pdfcB3->SetMaximum(5.89271);
   Graph_full_model_IntoBB_McB_NormoBB_DTF_dimuon_McOB_McB_CompoBcomb_bkg_pdfcB3->SetDirectory(0);
   Graph_full_model_IntoBB_McB_NormoBB_DTF_dimuon_McOB_McB_CompoBcomb_bkg_pdfcB3->SetStats(0);
   Graph_full_model_IntoBB_McB_NormoBB_DTF_dimuon_McOB_McB_CompoBcomb_bkg_pdfcB3->SetLineWidth(2);
   Graph_full_model_IntoBB_McB_NormoBB_DTF_dimuon_McOB_McB_CompoBcomb_bkg_pdfcB3->SetMarkerStyle(20);
   Graph_full_model_IntoBB_McB_NormoBB_DTF_dimuon_McOB_McB_CompoBcomb_bkg_pdfcB3->GetXaxis()->SetNdivisions(505);
   Graph_full_model_IntoBB_McB_NormoBB_DTF_dimuon_McOB_McB_CompoBcomb_bkg_pdfcB3->GetXaxis()->SetLabelFont(132);
   Graph_full_model_IntoBB_McB_NormoBB_DTF_dimuon_McOB_McB_CompoBcomb_bkg_pdfcB3->GetXaxis()->SetLabelOffset(0.016);
   Graph_full_model_IntoBB_McB_NormoBB_DTF_dimuon_McOB_McB_CompoBcomb_bkg_pdfcB3->GetXaxis()->SetLabelSize(0.063);
   Graph_full_model_IntoBB_McB_NormoBB_DTF_dimuon_McOB_McB_CompoBcomb_bkg_pdfcB3->GetXaxis()->SetTitleSize(0.072);
   Graph_full_model_IntoBB_McB_NormoBB_DTF_dimuon_McOB_McB_CompoBcomb_bkg_pdfcB3->GetXaxis()->SetTitleOffset(0.95);
   Graph_full_model_IntoBB_McB_NormoBB_DTF_dimuon_McOB_McB_CompoBcomb_bkg_pdfcB3->GetXaxis()->SetTitleFont(132);
   Graph_full_model_IntoBB_McB_NormoBB_DTF_dimuon_McOB_McB_CompoBcomb_bkg_pdfcB3->GetYaxis()->SetLabelFont(132);
   Graph_full_model_IntoBB_McB_NormoBB_DTF_dimuon_McOB_McB_CompoBcomb_bkg_pdfcB3->GetYaxis()->SetLabelOffset(0.016);
   Graph_full_model_IntoBB_McB_NormoBB_DTF_dimuon_McOB_McB_CompoBcomb_bkg_pdfcB3->GetYaxis()->SetLabelSize(0.063);
   Graph_full_model_IntoBB_McB_NormoBB_DTF_dimuon_McOB_McB_CompoBcomb_bkg_pdfcB3->GetYaxis()->SetTitleSize(0.072);
   Graph_full_model_IntoBB_McB_NormoBB_DTF_dimuon_McOB_McB_CompoBcomb_bkg_pdfcB3->GetYaxis()->SetTitleOffset(0.95);
   Graph_full_model_IntoBB_McB_NormoBB_DTF_dimuon_McOB_McB_CompoBcomb_bkg_pdfcB3->GetYaxis()->SetTitleFont(132);
   Graph_full_model_IntoBB_McB_NormoBB_DTF_dimuon_McOB_McB_CompoBcomb_bkg_pdfcB3->GetZaxis()->SetLabelFont(132);
   Graph_full_model_IntoBB_McB_NormoBB_DTF_dimuon_McOB_McB_CompoBcomb_bkg_pdfcB3->GetZaxis()->SetLabelSize(0.063);
   Graph_full_model_IntoBB_McB_NormoBB_DTF_dimuon_McOB_McB_CompoBcomb_bkg_pdfcB3->GetZaxis()->SetTitleSize(0.072);
   Graph_full_model_IntoBB_McB_NormoBB_DTF_dimuon_McOB_McB_CompoBcomb_bkg_pdfcB3->GetZaxis()->SetTitleOffset(1.2);
   Graph_full_model_IntoBB_McB_NormoBB_DTF_dimuon_McOB_McB_CompoBcomb_bkg_pdfcB3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_full_model_Int[B_M]_Norm[B_DTF_dimuon_M,B_M]_Comp[comb_bkg_pdf]3);
   
   graph->Draw("l");
   
   Double_t full_model_Int[B_M]_Norm[B_DTF_dimuon_M,B_M]_Comp[pimumu_bkg_pdf]_fx4[31] = {
   1891.992,
   1892,
   1900,
   1908,
   1916,
   1924,
   1932,
   1940,
   1948,
   1956,
   1964,
   1972,
   1980,
   1988,
   1996,
   2004,
   2012,
   2020,
   2028,
   2036,
   2044,
   2052,
   2060,
   2068,
   2076,
   2084,
   2092,
   2100,
   2100,
   2108,
   2108.008};
   Double_t full_model_Int[B_M]_Norm[B_DTF_dimuon_M,B_M]_Comp[pimumu_bkg_pdf]_fy4[31] = {
   0,
   0.6380974,
   0.6380974,
   0.6417838,
   0.6454703,
   0.6491568,
   0.6528433,
   0.6565297,
   0.6602162,
   0.6639027,
   0.6675892,
   0.6712757,
   0.6749621,
   0.6786486,
   0.6823351,
   0.6860216,
   0.689708,
   0.6933945,
   0.697081,
   0.7007675,
   0.7044539,
   0.7081404,
   0.7118269,
   0.7155134,
   0.7191998,
   0.7228863,
   0.7265728,
   0.7302593,
   0.7302593,
   0.7302593,
   0};
   graph = new TGraph(31,full_model_Int[B_M]_Norm[B_DTF_dimuon_M,B_M]_Comp[pimumu_bkg_pdf]_fx4,full_model_Int[B_M]_Norm[B_DTF_dimuon_M,B_M]_Comp[pimumu_bkg_pdf]_fy4);
   graph->SetName("full_model_Int[B_M]_Norm[B_DTF_dimuon_M,B_M]_Comp[pimumu_bkg_pdf]");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff6600");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_full_model_IntoBB_McB_NormoBB_DTF_dimuon_McOB_McB_CompoBpimumu_bkg_pdfcB4 = new TH1F("Graph_full_model_IntoBB_McB_NormoBB_DTF_dimuon_McOB_McB_CompoBpimumu_bkg_pdfcB4","Projection of ",100,1870.39,2129.61);
   Graph_full_model_IntoBB_McB_NormoBB_DTF_dimuon_McOB_McB_CompoBpimumu_bkg_pdfcB4->SetMinimum(0);
   Graph_full_model_IntoBB_McB_NormoBB_DTF_dimuon_McOB_McB_CompoBpimumu_bkg_pdfcB4->SetMaximum(0.8032852);
   Graph_full_model_IntoBB_McB_NormoBB_DTF_dimuon_McOB_McB_CompoBpimumu_bkg_pdfcB4->SetDirectory(0);
   Graph_full_model_IntoBB_McB_NormoBB_DTF_dimuon_McOB_McB_CompoBpimumu_bkg_pdfcB4->SetStats(0);
   Graph_full_model_IntoBB_McB_NormoBB_DTF_dimuon_McOB_McB_CompoBpimumu_bkg_pdfcB4->SetLineWidth(2);
   Graph_full_model_IntoBB_McB_NormoBB_DTF_dimuon_McOB_McB_CompoBpimumu_bkg_pdfcB4->SetMarkerStyle(20);
   Graph_full_model_IntoBB_McB_NormoBB_DTF_dimuon_McOB_McB_CompoBpimumu_bkg_pdfcB4->GetXaxis()->SetNdivisions(505);
   Graph_full_model_IntoBB_McB_NormoBB_DTF_dimuon_McOB_McB_CompoBpimumu_bkg_pdfcB4->GetXaxis()->SetLabelFont(132);
   Graph_full_model_IntoBB_McB_NormoBB_DTF_dimuon_McOB_McB_CompoBpimumu_bkg_pdfcB4->GetXaxis()->SetLabelOffset(0.016);
   Graph_full_model_IntoBB_McB_NormoBB_DTF_dimuon_McOB_McB_CompoBpimumu_bkg_pdfcB4->GetXaxis()->SetLabelSize(0.063);
   Graph_full_model_IntoBB_McB_NormoBB_DTF_dimuon_McOB_McB_CompoBpimumu_bkg_pdfcB4->GetXaxis()->SetTitleSize(0.072);
   Graph_full_model_IntoBB_McB_NormoBB_DTF_dimuon_McOB_McB_CompoBpimumu_bkg_pdfcB4->GetXaxis()->SetTitleOffset(0.95);
   Graph_full_model_IntoBB_McB_NormoBB_DTF_dimuon_McOB_McB_CompoBpimumu_bkg_pdfcB4->GetXaxis()->SetTitleFont(132);
   Graph_full_model_IntoBB_McB_NormoBB_DTF_dimuon_McOB_McB_CompoBpimumu_bkg_pdfcB4->GetYaxis()->SetLabelFont(132);
   Graph_full_model_IntoBB_McB_NormoBB_DTF_dimuon_McOB_McB_CompoBpimumu_bkg_pdfcB4->GetYaxis()->SetLabelOffset(0.016);
   Graph_full_model_IntoBB_McB_NormoBB_DTF_dimuon_McOB_McB_CompoBpimumu_bkg_pdfcB4->GetYaxis()->SetLabelSize(0.063);
   Graph_full_model_IntoBB_McB_NormoBB_DTF_dimuon_McOB_McB_CompoBpimumu_bkg_pdfcB4->GetYaxis()->SetTitleSize(0.072);
   Graph_full_model_IntoBB_McB_NormoBB_DTF_dimuon_McOB_McB_CompoBpimumu_bkg_pdfcB4->GetYaxis()->SetTitleOffset(0.95);
   Graph_full_model_IntoBB_McB_NormoBB_DTF_dimuon_McOB_McB_CompoBpimumu_bkg_pdfcB4->GetYaxis()->SetTitleFont(132);
   Graph_full_model_IntoBB_McB_NormoBB_DTF_dimuon_McOB_McB_CompoBpimumu_bkg_pdfcB4->GetZaxis()->SetLabelFont(132);
   Graph_full_model_IntoBB_McB_NormoBB_DTF_dimuon_McOB_McB_CompoBpimumu_bkg_pdfcB4->GetZaxis()->SetLabelSize(0.063);
   Graph_full_model_IntoBB_McB_NormoBB_DTF_dimuon_McOB_McB_CompoBpimumu_bkg_pdfcB4->GetZaxis()->SetTitleSize(0.072);
   Graph_full_model_IntoBB_McB_NormoBB_DTF_dimuon_McOB_McB_CompoBpimumu_bkg_pdfcB4->GetZaxis()->SetTitleOffset(1.2);
   Graph_full_model_IntoBB_McB_NormoBB_DTF_dimuon_McOB_McB_CompoBpimumu_bkg_pdfcB4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_full_model_Int[B_M]_Norm[B_DTF_dimuon_M,B_M]_Comp[pimumu_bkg_pdf]4);
   
   graph->Draw("l");
   
   Double_t full_model_Int[B_M]_Norm[B_DTF_dimuon_M,B_M]_Comp[kmumu_bkg_pdf]_fx5[31] = {
   1891.992,
   1892,
   1900,
   1908,
   1916,
   1924,
   1932,
   1940,
   1948,
   1956,
   1964,
   1972,
   1980,
   1988,
   1996,
   2004,
   2012,
   2020,
   2028,
   2036,
   2044,
   2052,
   2060,
   2068,
   2076,
   2084,
   2092,
   2100,
   2100,
   2108,
   2108.008};
   Double_t full_model_Int[B_M]_Norm[B_DTF_dimuon_M,B_M]_Comp[kmumu_bkg_pdf]_fy5[31] = {
   0,
   0.6394059,
   0.6394059,
   0.6414339,
   0.6434618,
   0.6454898,
   0.6475178,
   0.6495458,
   0.6515738,
   0.6536018,
   0.6556297,
   0.6576577,
   0.6596857,
   0.6617137,
   0.6637417,
   0.6657697,
   0.6677976,
   0.6698256,
   0.6718536,
   0.6738816,
   0.6759096,
   0.6779376,
   0.6799655,
   0.6819935,
   0.6840215,
   0.6860495,
   0.6880775,
   0.6901055,
   0.6901055,
   0.6901055,
   0};
   graph = new TGraph(31,full_model_Int[B_M]_Norm[B_DTF_dimuon_M,B_M]_Comp[kmumu_bkg_pdf]_fx5,full_model_Int[B_M]_Norm[B_DTF_dimuon_M,B_M]_Comp[kmumu_bkg_pdf]_fy5);
   graph->SetName("full_model_Int[B_M]_Norm[B_DTF_dimuon_M,B_M]_Comp[kmumu_bkg_pdf]");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(3);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_full_model_IntoBB_McB_NormoBB_DTF_dimuon_McOB_McB_CompoBkmumu_bkg_pdfcB5 = new TH1F("Graph_full_model_IntoBB_McB_NormoBB_DTF_dimuon_McOB_McB_CompoBkmumu_bkg_pdfcB5","Projection of ",100,1870.39,2129.61);
   Graph_full_model_IntoBB_McB_NormoBB_DTF_dimuon_McOB_McB_CompoBkmumu_bkg_pdfcB5->SetMinimum(0);
   Graph_full_model_IntoBB_McB_NormoBB_DTF_dimuon_McOB_McB_CompoBkmumu_bkg_pdfcB5->SetMaximum(0.759116);
   Graph_full_model_IntoBB_McB_NormoBB_DTF_dimuon_McOB_McB_CompoBkmumu_bkg_pdfcB5->SetDirectory(0);
   Graph_full_model_IntoBB_McB_NormoBB_DTF_dimuon_McOB_McB_CompoBkmumu_bkg_pdfcB5->SetStats(0);
   Graph_full_model_IntoBB_McB_NormoBB_DTF_dimuon_McOB_McB_CompoBkmumu_bkg_pdfcB5->SetLineWidth(2);
   Graph_full_model_IntoBB_McB_NormoBB_DTF_dimuon_McOB_McB_CompoBkmumu_bkg_pdfcB5->SetMarkerStyle(20);
   Graph_full_model_IntoBB_McB_NormoBB_DTF_dimuon_McOB_McB_CompoBkmumu_bkg_pdfcB5->GetXaxis()->SetNdivisions(505);
   Graph_full_model_IntoBB_McB_NormoBB_DTF_dimuon_McOB_McB_CompoBkmumu_bkg_pdfcB5->GetXaxis()->SetLabelFont(132);
   Graph_full_model_IntoBB_McB_NormoBB_DTF_dimuon_McOB_McB_CompoBkmumu_bkg_pdfcB5->GetXaxis()->SetLabelOffset(0.016);
   Graph_full_model_IntoBB_McB_NormoBB_DTF_dimuon_McOB_McB_CompoBkmumu_bkg_pdfcB5->GetXaxis()->SetLabelSize(0.063);
   Graph_full_model_IntoBB_McB_NormoBB_DTF_dimuon_McOB_McB_CompoBkmumu_bkg_pdfcB5->GetXaxis()->SetTitleSize(0.072);
   Graph_full_model_IntoBB_McB_NormoBB_DTF_dimuon_McOB_McB_CompoBkmumu_bkg_pdfcB5->GetXaxis()->SetTitleOffset(0.95);
   Graph_full_model_IntoBB_McB_NormoBB_DTF_dimuon_McOB_McB_CompoBkmumu_bkg_pdfcB5->GetXaxis()->SetTitleFont(132);
   Graph_full_model_IntoBB_McB_NormoBB_DTF_dimuon_McOB_McB_CompoBkmumu_bkg_pdfcB5->GetYaxis()->SetLabelFont(132);
   Graph_full_model_IntoBB_McB_NormoBB_DTF_dimuon_McOB_McB_CompoBkmumu_bkg_pdfcB5->GetYaxis()->SetLabelOffset(0.016);
   Graph_full_model_IntoBB_McB_NormoBB_DTF_dimuon_McOB_McB_CompoBkmumu_bkg_pdfcB5->GetYaxis()->SetLabelSize(0.063);
   Graph_full_model_IntoBB_McB_NormoBB_DTF_dimuon_McOB_McB_CompoBkmumu_bkg_pdfcB5->GetYaxis()->SetTitleSize(0.072);
   Graph_full_model_IntoBB_McB_NormoBB_DTF_dimuon_McOB_McB_CompoBkmumu_bkg_pdfcB5->GetYaxis()->SetTitleOffset(0.95);
   Graph_full_model_IntoBB_McB_NormoBB_DTF_dimuon_McOB_McB_CompoBkmumu_bkg_pdfcB5->GetYaxis()->SetTitleFont(132);
   Graph_full_model_IntoBB_McB_NormoBB_DTF_dimuon_McOB_McB_CompoBkmumu_bkg_pdfcB5->GetZaxis()->SetLabelFont(132);
   Graph_full_model_IntoBB_McB_NormoBB_DTF_dimuon_McOB_McB_CompoBkmumu_bkg_pdfcB5->GetZaxis()->SetLabelSize(0.063);
   Graph_full_model_IntoBB_McB_NormoBB_DTF_dimuon_McOB_McB_CompoBkmumu_bkg_pdfcB5->GetZaxis()->SetTitleSize(0.072);
   Graph_full_model_IntoBB_McB_NormoBB_DTF_dimuon_McOB_McB_CompoBkmumu_bkg_pdfcB5->GetZaxis()->SetTitleOffset(1.2);
   Graph_full_model_IntoBB_McB_NormoBB_DTF_dimuon_McOB_McB_CompoBkmumu_bkg_pdfcB5->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_full_model_Int[B_M]_Norm[B_DTF_dimuon_M,B_M]_Comp[kmumu_bkg_pdf]5);
   
   graph->Draw("l");
   
   Double_t data_fx3001[24] = {
   1904,
   1912,
   1920,
   1928,
   1936,
   1944,
   1952,
   1960,
   1968,
   1976,
   1984,
   1992,
   2000,
   2008,
   2016,
   2024,
   2032,
   2040,
   2048,
   2056,
   2064,
   2072,
   2088,
   2096};
   Double_t data_fy3001[24] = {
   4,
   3,
   1,
   4,
   5,
   6,
   3,
   8,
   3,
   5,
   4,
   4,
   9,
   5,
   7,
   4,
   2,
   9,
   3,
   6,
   4,
   8,
   8,
   7};
   Double_t data_felx3001[24] = {
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4};
   Double_t data_fely3001[24] = {
   1.914339,
   1.632705,
   0.8272462,
   1.914339,
   2.159691,
   2.379931,
   1.632705,
   2.768386,
   1.632705,
   2.159691,
   1.914339,
   1.914339,
   2.943461,
   2.159691,
   2.58147,
   1.914339,
   1.291815,
   2.943461,
   1.632705,
   2.379931,
   1.914339,
   2.768386,
   2.768386,
   2.58147};
   Double_t data_fehx3001[24] = {
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4,
   4};
   Double_t data_fehy3001[24] = {
   3.162753,
   2.918186,
   2.299527,
   3.162753,
   3.382473,
   3.583642,
   2.918186,
   3.945142,
   2.918186,
   3.382473,
   3.162753,
   3.162753,
   4.110204,
   3.382473,
   3.770281,
   3.162753,
   2.63786,
   4.110204,
   2.918186,
   3.583642,
   3.162753,
   3.945142,
   3.945142,
   3.770281};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(24,data_fx3001,data_fy3001,data_felx3001,data_fehx3001,data_fely3001,data_fehy3001);
   grae->SetName("data");
   grae->SetTitle("");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3001 = new TH1F("Graph_data3001","",100,1880,2120);
   Graph_data3001->SetMinimum(0.1554784);
   Graph_data3001->SetMaximum(14.40395);
   Graph_data3001->SetDirectory(0);
   Graph_data3001->SetStats(0);
   Graph_data3001->SetLineWidth(2);
   Graph_data3001->SetMarkerStyle(20);
   Graph_data3001->GetXaxis()->SetNdivisions(505);
   Graph_data3001->GetXaxis()->SetLabelFont(132);
   Graph_data3001->GetXaxis()->SetLabelOffset(0.016);
   Graph_data3001->GetXaxis()->SetLabelSize(0.063);
   Graph_data3001->GetXaxis()->SetTitleSize(0.072);
   Graph_data3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3001->GetXaxis()->SetTitleFont(132);
   Graph_data3001->GetYaxis()->SetLabelFont(132);
   Graph_data3001->GetYaxis()->SetLabelOffset(0.016);
   Graph_data3001->GetYaxis()->SetLabelSize(0.063);
   Graph_data3001->GetYaxis()->SetTitleSize(0.072);
   Graph_data3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3001->GetYaxis()->SetTitleFont(132);
   Graph_data3001->GetZaxis()->SetLabelFont(132);
   Graph_data3001->GetZaxis()->SetLabelSize(0.063);
   Graph_data3001->GetZaxis()->SetTitleSize(0.072);
   Graph_data3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3001);
   
   grae->Draw("p");
   
   TH1D *frame_562bca192290__2 = new TH1D("frame_562bca192290__2","A RooPlot of \"#it{m}(#it{#mu}^{#plus}#it{#mu}^{#minus}) [MeV/#it{c}^{2}]\"",25,1900,2100);
   frame_562bca192290__2->SetBinContent(1,13.76571);
   frame_562bca192290__2->SetMinimum(-2);
   frame_562bca192290__2->SetMaximum(14);
   frame_562bca192290__2->SetEntries(1);
   frame_562bca192290__2->SetDirectory(0);
   frame_562bca192290__2->SetStats(0);
   frame_562bca192290__2->SetLineWidth(2);
   frame_562bca192290__2->SetMarkerStyle(20);
   frame_562bca192290__2->GetXaxis()->SetTitle("#it{m}(#it{#mu}^{#plus}#it{#mu}^{#minus}) [MeV/#it{c}^{2}]");
   frame_562bca192290__2->GetXaxis()->SetNdivisions(505);
   frame_562bca192290__2->GetXaxis()->SetLabelFont(132);
   frame_562bca192290__2->GetXaxis()->SetLabelOffset(0.016);
   frame_562bca192290__2->GetXaxis()->SetLabelSize(0.063);
   frame_562bca192290__2->GetXaxis()->SetTitleSize(0.072);
   frame_562bca192290__2->GetXaxis()->SetTitleOffset(0.95);
   frame_562bca192290__2->GetXaxis()->SetTitleFont(132);
   frame_562bca192290__2->GetYaxis()->SetTitle("Candidates per 8.0 MeV/#it{c}^{2}");
   frame_562bca192290__2->GetYaxis()->SetLabelFont(132);
   frame_562bca192290__2->GetYaxis()->SetLabelOffset(0.016);
   frame_562bca192290__2->GetYaxis()->SetLabelSize(0.063);
   frame_562bca192290__2->GetYaxis()->SetTitleSize(0.072);
   frame_562bca192290__2->GetYaxis()->SetTitleOffset(0.95);
   frame_562bca192290__2->GetYaxis()->SetTitleFont(132);
   frame_562bca192290__2->GetZaxis()->SetLabelFont(132);
   frame_562bca192290__2->GetZaxis()->SetLabelSize(0.063);
   frame_562bca192290__2->GetZaxis()->SetTitleSize(0.072);
   frame_562bca192290__2->GetZaxis()->SetTitleOffset(1.2);
   frame_562bca192290__2->GetZaxis()->SetTitleFont(132);
   frame_562bca192290__2->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.19,0.82,0.44,0.92,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.21,0.8,"9 fb^{#minus1}");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1_data_unblinded_B_DTF_dimuon_M->Modified();
   c1_data_unblinded_B_DTF_dimuon_M->cd();
   c1_data_unblinded_B_DTF_dimuon_M->SetSelected(c1_data_unblinded_B_DTF_dimuon_M);
}


==> Fig1b.C <==
void Fig1b()
{
//=========Macro generated from canvas: c2_data_unblinded_B_M/c1
//=========  (Tue Mar 28 19:59:16 2023) by ROOT version 6.24/06
   TCanvas *c2_data_unblinded_B_M = new TCanvas("c2_data_unblinded_B_M", "c1",0,0,600,400);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c2_data_unblinded_B_M->SetHighLightColor(2);
   c2_data_unblinded_B_M->Range(5001.282,-6.155844,6052.564,19.81818);
   c2_data_unblinded_B_M->SetFillColor(0);
   c2_data_unblinded_B_M->SetBorderMode(0);
   c2_data_unblinded_B_M->SetBorderSize(2);
   c2_data_unblinded_B_M->SetTickx(1);
   c2_data_unblinded_B_M->SetTicky(1);
   c2_data_unblinded_B_M->SetLeftMargin(0.17);
   c2_data_unblinded_B_M->SetRightMargin(0.05);
   c2_data_unblinded_B_M->SetTopMargin(0.07);
   c2_data_unblinded_B_M->SetBottomMargin(0.16);
   c2_data_unblinded_B_M->SetFrameLineWidth(2);
   c2_data_unblinded_B_M->SetFrameBorderMode(0);
   c2_data_unblinded_B_M->SetFrameLineWidth(2);
   c2_data_unblinded_B_M->SetFrameBorderMode(0);
   
   TH1D *frame_562ba4f76700__3 = new TH1D("frame_562ba4f76700__3","A RooPlot of \"#it{m}(#it{#pi}^{#minus}#it{#mu}^{#plus}#it{#mu}^{#minus}) [MeV/#it{c}^{2}]\"",40,5180,6000);
   frame_562ba4f76700__3->SetBinContent(1,14.9803);
   frame_562ba4f76700__3->SetMinimum(-2);
   frame_562ba4f76700__3->SetMaximum(18);
   frame_562ba4f76700__3->SetEntries(1);
   frame_562ba4f76700__3->SetDirectory(0);
   frame_562ba4f76700__3->SetStats(0);
   frame_562ba4f76700__3->SetLineWidth(2);
   frame_562ba4f76700__3->SetMarkerStyle(20);
   frame_562ba4f76700__3->GetXaxis()->SetTitle("#it{m}(#it{#pi}^{#minus}#it{#mu}^{#plus}#it{#mu}^{#minus}) [MeV/#it{c}^{2}]");
   frame_562ba4f76700__3->GetXaxis()->SetNdivisions(505);
   frame_562ba4f76700__3->GetXaxis()->SetLabelFont(132);
   frame_562ba4f76700__3->GetXaxis()->SetLabelOffset(0.016);
   frame_562ba4f76700__3->GetXaxis()->SetLabelSize(0.063);
   frame_562ba4f76700__3->GetXaxis()->SetTitleSize(0.072);
   frame_562ba4f76700__3->GetXaxis()->SetTitleOffset(0.95);
   frame_562ba4f76700__3->GetXaxis()->SetTitleFont(132);
   frame_562ba4f76700__3->GetYaxis()->SetTitle("Candidates per 20.5 MeV/#it{c}^{2}");
   frame_562ba4f76700__3->GetYaxis()->SetLabelFont(132);
   frame_562ba4f76700__3->GetYaxis()->SetLabelOffset(0.016);
   frame_562ba4f76700__3->GetYaxis()->SetLabelSize(0.063);
   frame_562ba4f76700__3->GetYaxis()->SetTitleSize(0.072);
   frame_562ba4f76700__3->GetYaxis()->SetTitleOffset(0.95);
   frame_562ba4f76700__3->GetYaxis()->SetTitleFont(132);
   frame_562ba4f76700__3->GetZaxis()->SetLabelFont(132);
   frame_562ba4f76700__3->GetZaxis()->SetLabelSize(0.063);
   frame_562ba4f76700__3->GetZaxis()->SetTitleSize(0.072);
   frame_562ba4f76700__3->GetZaxis()->SetTitleOffset(1.2);
   frame_562ba4f76700__3->GetZaxis()->SetTitleFont(132);
   frame_562ba4f76700__3->Draw("FUNC");
   
   Double_t total_fx6[93] = {
   5159.48,
   5159.5,
   5180,
   5185.125,
   5190.25,
   5195.375,
   5200.5,
   5205.625,
   5208.188,
   5210.75,
   5213.312,
   5215.875,
   5221,
   5223.562,
   5226.125,
   5228.688,
   5231.25,
   5233.812,
   5236.375,
   5238.938,
   5241.5,
   5246.625,
   5249.188,
   5251.75,
   5254.312,
   5256.875,
   5262,
   5267.125,
   5269.688,
   5272.25,
   5274.812,
   5276.094,
   5277.375,
   5278.656,
   5279.938,
   5281.219,
   5282.5,
   5283.781,
   5285.062,
   5286.344,
   5287.625,
   5290.188,
   5292.75,
   5303,
   5305.562,
   5308.125,
   5310.688,
   5313.25,
   5315.812,
   5318.375,
   5320.938,
   5323.5,
   5326.062,
   5328.625,
   5333.75,
   5338.875,
   5344,
   5354.25,
   5364.5,
   5385,
   5405.5,
   5426,
   5446.5,
   5467,
   5487.5,
   5508,
   5528.5,
   5549,
   5569.5,
   5590,
   5610.5,
   5631,
   5651.5,
   5672,
   5692.5,
   5713,
   5733.5,
   5754,
   5774.5,
   5795,
   5815.5,
   5836,
   5856.5,
   5877,
   5897.5,
   5918,
   5938.5,
   5959,
   5979.5,
   6000,
   6000,
   6020.5,
   6020.52};
   Double_t total_fy6[93] = {
   0,
   5.573295,
   5.573295,
   5.756677,
   5.975835,
   6.237352,
   6.549206,
   6.921113,
   7.133208,
   7.364984,
   7.618375,
   7.895542,
   8.497761,
   8.770818,
   9.010961,
   9.21281,
   9.372659,
   9.488984,
   9.562995,
   9.599311,
   9.606911,
   9.60399,
   9.654424,
   9.757606,
   9.885004,
   10.03651,
   10.38752,
   10.74353,
   10.88765,
   10.98596,
   11.02175,
   11.01162,
   10.98082,
   10.9282,
   10.85295,
   10.75458,
   10.63299,
   10.48841,
   10.32145,
   10.13308,
   9.924557,
   9.453696,
   8.924446,
   6.605287,
   6.069495,
   5.577197,
   5.135316,
   4.746279,
   4.411437,
   4.130123,
   3.898888,
   3.712528,
   3.572352,
   3.475018,
   3.348563,
   3.267321,
   3.20764,
   3.11867,
   3.048878,
   2.932619,
   2.829944,
   2.734143,
   2.643019,
   2.555651,
   2.471567,
   2.390483,
   2.312206,
   2.236588,
   2.163507,
   2.09286,
   2.024552,
   1.958497,
   1.894615,
   1.832831,
   1.773071,
   1.715269,
   1.659356,
   1.605272,
   1.552955,
   1.502346,
   1.453389,
   1.406029,
   1.360215,
   1.315895,
   1.273021,
   1.231544,
   1.19142,
   1.152604,
   1.115054,
   1.078727,
   1.078727,
   1.078727,
   0};
   TGraph *graph = new TGraph(93,total_fx6,total_fy6);
   graph->SetName("total");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_total6 = new TH1F("Graph_total6","Projection of ",100,5073.375,6106.625);
   Graph_total6->SetMinimum(0);
   Graph_total6->SetMaximum(12.12393);
   Graph_total6->SetDirectory(0);
   Graph_total6->SetStats(0);
   Graph_total6->SetLineWidth(2);
   Graph_total6->SetMarkerStyle(20);
   Graph_total6->GetXaxis()->SetNdivisions(505);
   Graph_total6->GetXaxis()->SetLabelFont(132);
   Graph_total6->GetXaxis()->SetLabelOffset(0.016);
   Graph_total6->GetXaxis()->SetLabelSize(0.063);
   Graph_total6->GetXaxis()->SetTitleSize(0.072);
   Graph_total6->GetXaxis()->SetTitleOffset(0.95);
   Graph_total6->GetXaxis()->SetTitleFont(132);
   Graph_total6->GetYaxis()->SetLabelFont(132);
   Graph_total6->GetYaxis()->SetLabelOffset(0.016);
   Graph_total6->GetYaxis()->SetLabelSize(0.063);
   Graph_total6->GetYaxis()->SetTitleSize(0.072);
   Graph_total6->GetYaxis()->SetTitleOffset(0.95);
   Graph_total6->GetYaxis()->SetTitleFont(132);
   Graph_total6->GetZaxis()->SetLabelFont(132);
   Graph_total6->GetZaxis()->SetLabelSize(0.063);
   Graph_total6->GetZaxis()->SetTitleSize(0.072);
   Graph_total6->GetZaxis()->SetTitleOffset(1.2);
   Graph_total6->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total6);
   
   graph->Draw("l");
   
   Double_t comb_bkg_fx7[46] = {
   5159.48,
   5159.5,
   5180,
   5200.5,
   5221,
   5241.5,
   5262,
   5282.5,
   5303,
   5323.5,
   5344,
   5364.5,
   5385,
   5405.5,
   5426,
   5446.5,
   5467,
   5487.5,
   5508,
   5528.5,
   5549,
   5569.5,
   5590,
   5610.5,
   5631,
   5651.5,
   5672,
   5692.5,
   5713,
   5733.5,
   5754,
   5774.5,
   5795,
   5815.5,
   5836,
   5856.5,
   5877,
   5897.5,
   5918,
   5938.5,
   5959,
   5979.5,
   6000,
   6000,
   6020.5,
   6020.52};
   Double_t comb_bkg_fy7[46] = {
   0,
   4.056037,
   4.056037,
   3.923919,
   3.796105,
   3.672455,
   3.552832,
   3.437105,
   3.325148,
   3.216838,
   3.112056,
   3.010687,
   2.912619,
   2.817747,
   2.725964,
   2.637171,
   2.55127,
   2.468168,
   2.387772,
   2.309995,
   2.234751,
   2.161959,
   2.091537,
   2.023409,
   1.957501,
   1.893739,
   1.832054,
   1.772379,
   1.714647,
   1.658796,
   1.604764,
   1.552492,
   1.501922,
   1.453,
   1.405671,
   1.359884,
   1.315589,
   1.272736,
   1.231279,
   1.191173,
   1.152373,
   1.114836,
   1.078523,
   1.078523,
   1.078523,
   0};
   graph = new TGraph(46,comb_bkg_fx7,comb_bkg_fy7);
   graph->SetName("comb_bkg");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#6666ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(4);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_comb_bkg7 = new TH1F("Graph_comb_bkg7","Projection of ",100,5073.375,6106.625);
   Graph_comb_bkg7->SetMinimum(0);
   Graph_comb_bkg7->SetMaximum(4.46164);
   Graph_comb_bkg7->SetDirectory(0);
   Graph_comb_bkg7->SetStats(0);
   Graph_comb_bkg7->SetLineWidth(2);
   Graph_comb_bkg7->SetMarkerStyle(20);
   Graph_comb_bkg7->GetXaxis()->SetNdivisions(505);
   Graph_comb_bkg7->GetXaxis()->SetLabelFont(132);
   Graph_comb_bkg7->GetXaxis()->SetLabelOffset(0.016);
   Graph_comb_bkg7->GetXaxis()->SetLabelSize(0.063);
   Graph_comb_bkg7->GetXaxis()->SetTitleSize(0.072);
   Graph_comb_bkg7->GetXaxis()->SetTitleOffset(0.95);
   Graph_comb_bkg7->GetXaxis()->SetTitleFont(132);
   Graph_comb_bkg7->GetYaxis()->SetLabelFont(132);
   Graph_comb_bkg7->GetYaxis()->SetLabelOffset(0.016);
   Graph_comb_bkg7->GetYaxis()->SetLabelSize(0.063);
   Graph_comb_bkg7->GetYaxis()->SetTitleSize(0.072);
   Graph_comb_bkg7->GetYaxis()->SetTitleOffset(0.95);
   Graph_comb_bkg7->GetYaxis()->SetTitleFont(132);
   Graph_comb_bkg7->GetZaxis()->SetLabelFont(132);
   Graph_comb_bkg7->GetZaxis()->SetLabelSize(0.063);
   Graph_comb_bkg7->GetZaxis()->SetTitleSize(0.072);
   Graph_comb_bkg7->GetZaxis()->SetTitleOffset(1.2);
   Graph_comb_bkg7->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_comb_bkg7);
   
   graph->Draw("l");
   
   Double_t pimumu_bkg_fx8[100] = {
   5159.48,
   5159.5,
   5180,
   5200.5,
   5210.75,
   5221,
   5226.125,
   5231.25,
   5233.812,
   5236.375,
   5238.938,
   5241.5,
   5244.062,
   5245.344,
   5246.625,
   5247.906,
   5249.188,
   5250.469,
   5251.75,
   5254.312,
   5256.875,
   5259.438,
   5262,
   5264.562,
   5267.125,
   5268.406,
   5269.688,
   5270.969,
   5272.25,
   5273.531,
   5274.812,
   5276.094,
   5277.375,
   5278.656,
   5279.938,
   5281.219,
   5282.5,
   5283.781,
   5285.062,
   5286.344,
   5287.625,
   5288.906,
   5290.188,
   5291.469,
   5292.75,
   5295.312,
   5297.875,
   5303,
   5305.562,
   5308.125,
   5310.688,
   5311.969,
   5313.25,
   5314.531,
   5315.812,
   5318.375,
   5320.938,
   5323.5,
   5326.062,
   5328.625,
   5331.188,
   5333.75,
   5338.875,
   5344,
   5354.25,
   5364.5,
   5385,
   5405.5,
   5426,
   5446.5,
   5467,
   5487.5,
   5508,
   5528.5,
   5549,
   5569.5,
   5590,
   5610.5,
   5631,
   5651.5,
   5672,
   5692.5,
   5713,
   5733.5,
   5754,
   5774.5,
   5795,
   5815.5,
   5836,
   5856.5,
   5877,
   5897.5,
   5918,
   5938.5,
   5959,
   5979.5,
   6000,
   6000,
   6020.5,
   6020.52};
   Double_t pimumu_bkg_fy8[100] = {
   0,
   0.1258123,
   0.1258123,
   0.1973453,
   0.2609747,
   0.3646949,
   0.4435635,
   0.553434,
   0.6255484,
   0.7138205,
   0.8236582,
   0.9629953,
   1.14388,
   1.255463,
   1.385382,
   1.538034,
   1.719246,
   1.924596,
   2.144402,
   2.625026,
   3.153697,
   3.718481,
   4.302988,
   4.886905,
   5.446992,
   5.710383,
   5.958523,
   6.188377,
   6.397048,
   6.581839,
   6.740308,
   6.870319,
   6.970098,
   7.038266,
   7.073872,
   7.076418,
   7.045869,
   6.982653,
   6.88765,
   6.762176,
   6.607948,
   6.427048,
   6.221875,
   5.995091,
   5.749566,
   5.214443,
   4.641302,
   3.47601,
   2.92476,
   2.41523,
   1.957429,
   1.749834,
   1.556942,
   1.378837,
   1.215397,
   0.9311567,
   0.7001427,
   0.5166655,
   0.381618,
   0.2912837,
   0.228414,
   0.1831127,
   0.1240096,
   0.08862857,
   0.05070774,
   0.03220505,
   0.01578567,
   0.009099428,
   0.00580784,
   0.003975791,
   0.002864337,
   0.002145541,
   0.001657173,
   0.001312077,
   0.001060294,
   0.0008716442,
   0.000727091,
   0.0006141806,
   0.0005245097,
   0.0004522542,
   0.0003932824,
   0.0003446026,
   0.0003040085,
   0.0002698465,
   0.0002408593,
   0.0002160777,
   0.000194746,
   0.0001762686,
   0.0001601708,
   0.0001460714,
   0.0001336612,
   0.000122688,
   0.0001129438,
   0.0001042566,
   9.648297e-05,
   8.95025e-05,
   8.321376e-05,
   8.321376e-05,
   8.321376e-05,
   0};
   graph = new TGraph(100,pimumu_bkg_fx8,pimumu_bkg_fy8);
   graph->SetName("pimumu_bkg");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff6600");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_pimumu_bkg8 = new TH1F("Graph_pimumu_bkg8","Projection of ",100,5073.375,6106.625);
   Graph_pimumu_bkg8->SetMinimum(0);
   Graph_pimumu_bkg8->SetMaximum(7.78406);
   Graph_pimumu_bkg8->SetDirectory(0);
   Graph_pimumu_bkg8->SetStats(0);
   Graph_pimumu_bkg8->SetLineWidth(2);
   Graph_pimumu_bkg8->SetMarkerStyle(20);
   Graph_pimumu_bkg8->GetXaxis()->SetNdivisions(505);
   Graph_pimumu_bkg8->GetXaxis()->SetLabelFont(132);
   Graph_pimumu_bkg8->GetXaxis()->SetLabelOffset(0.016);
   Graph_pimumu_bkg8->GetXaxis()->SetLabelSize(0.063);
   Graph_pimumu_bkg8->GetXaxis()->SetTitleSize(0.072);
   Graph_pimumu_bkg8->GetXaxis()->SetTitleOffset(0.95);
   Graph_pimumu_bkg8->GetXaxis()->SetTitleFont(132);
   Graph_pimumu_bkg8->GetYaxis()->SetLabelFont(132);
   Graph_pimumu_bkg8->GetYaxis()->SetLabelOffset(0.016);
   Graph_pimumu_bkg8->GetYaxis()->SetLabelSize(0.063);
   Graph_pimumu_bkg8->GetYaxis()->SetTitleSize(0.072);
   Graph_pimumu_bkg8->GetYaxis()->SetTitleOffset(0.95);
   Graph_pimumu_bkg8->GetYaxis()->SetTitleFont(132);
   Graph_pimumu_bkg8->GetZaxis()->SetLabelFont(132);
   Graph_pimumu_bkg8->GetZaxis()->SetLabelSize(0.063);
   Graph_pimumu_bkg8->GetZaxis()->SetTitleSize(0.072);
   Graph_pimumu_bkg8->GetZaxis()->SetTitleOffset(1.2);
   Graph_pimumu_bkg8->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_pimumu_bkg8);
   
   graph->Draw("l");
   
   Double_t kmumu_bkg_fx9[95] = {
   5159.48,
   5159.5,
   5180,
   5185.125,
   5190.25,
   5192.812,
   5195.375,
   5197.938,
   5200.5,
   5203.062,
   5205.625,
   5208.188,
   5210.75,
   5213.312,
   5215.875,
   5221,
   5223.562,
   5224.844,
   5226.125,
   5227.406,
   5228.688,
   5229.969,
   5231.25,
   5232.531,
   5233.812,
   5235.094,
   5236.375,
   5237.656,
   5238.938,
   5240.219,
   5241.5,
   5242.781,
   5244.062,
   5245.344,
   5246.625,
   5249.188,
   5251.75,
   5254.312,
   5256.875,
   5262,
   5264.562,
   5267.125,
   5269.688,
   5272.25,
   5274.812,
   5277.375,
   5279.938,
   5282.5,
   5285.062,
   5287.625,
   5290.188,
   5292.75,
   5295.312,
   5297.875,
   5300.438,
   5303,
   5308.125,
   5313.25,
   5323.5,
   5344,
   5364.5,
   5385,
   5405.5,
   5426,
   5446.5,
   5467,
   5487.5,
   5508,
   5528.5,
   5549,
   5569.5,
   5590,
   5610.5,
   5631,
   5651.5,
   5672,
   5692.5,
   5713,
   5733.5,
   5754,
   5774.5,
   5795,
   5815.5,
   5836,
   5856.5,
   5877,
   5897.5,
   5918,
   5938.5,
   5959,
   5979.5,
   6000,
   6000,
   6020.5,
   6020.52};
   Double_t kmumu_bkg_fy9[95] = {
   0,
   1.404247,
   1.404247,
   1.608627,
   1.846212,
   1.97928,
   2.122977,
   2.278236,
   2.446079,
   2.627626,
   2.82411,
   3.036879,
   3.267418,
   3.517359,
   3.788496,
   4.368993,
   4.625063,
   4.739219,
   4.842949,
   4.935451,
   5.016004,
   5.083968,
   5.138799,
   5.180057,
   5.207404,
   5.22062,
   5.219594,
   5.204337,
   5.174972,
   5.131739,
   5.074989,
   5.005179,
   4.922866,
   4.828702,
   4.723422,
   4.482819,
   4.208251,
   3.907579,
   3.588969,
   2.929956,
   2.604297,
   2.289685,
   1.991209,
   1.712828,
   1.457359,
   1.226521,
   1.021032,
   0.8407357,
   0.6847553,
   0.5516546,
   0.4395971,
   0.346496,
   0.2701453,
   0.2083303,
   0.1589592,
   0.123343,
   0.08059458,
   0.05685351,
   0.03272108,
   0.01497624,
   0.008588679,
   0.005576337,
   0.003916932,
   0.002905117,
   0.002242275,
   0.001784202,
   0.001454259,
   0.001208627,
   0.001020764,
   0.0008738238,
   0.0007566915,
   0.0006617919,
   0.0005838159,
   0.0005189527,
   0.0004644086,
   0.0004180977,
   0.0003784367,
   0.0003442062,
   0.0003144547,
   0.0002884304,
   0.0002655337,
   0.0002452807,
   0.0002272781,
   0.0002112031,
   0.0001967889,
   0.0001838136,
   0.000172091,
   0.0001614644,
   0.0001518006,
   0.0001429863,
   0.0001349244,
   0.0001275313,
   0.0001275313,
   0.0001275313,
   0};
   graph = new TGraph(95,kmumu_bkg_fx9,kmumu_bkg_fy9);
   graph->SetName("kmumu_bkg");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(3);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_kmumu_bkg9 = new TH1F("Graph_kmumu_bkg9","Projection of ",100,5073.375,6106.625);
   Graph_kmumu_bkg9->SetMinimum(0);
   Graph_kmumu_bkg9->SetMaximum(5.742682);
   Graph_kmumu_bkg9->SetDirectory(0);
   Graph_kmumu_bkg9->SetStats(0);
   Graph_kmumu_bkg9->SetLineWidth(2);
   Graph_kmumu_bkg9->SetMarkerStyle(20);
   Graph_kmumu_bkg9->GetXaxis()->SetNdivisions(505);
   Graph_kmumu_bkg9->GetXaxis()->SetLabelFont(132);
   Graph_kmumu_bkg9->GetXaxis()->SetLabelOffset(0.016);
   Graph_kmumu_bkg9->GetXaxis()->SetLabelSize(0.063);
   Graph_kmumu_bkg9->GetXaxis()->SetTitleSize(0.072);
   Graph_kmumu_bkg9->GetXaxis()->SetTitleOffset(0.95);
   Graph_kmumu_bkg9->GetXaxis()->SetTitleFont(132);
   Graph_kmumu_bkg9->GetYaxis()->SetLabelFont(132);
   Graph_kmumu_bkg9->GetYaxis()->SetLabelOffset(0.016);
   Graph_kmumu_bkg9->GetYaxis()->SetLabelSize(0.063);
   Graph_kmumu_bkg9->GetYaxis()->SetTitleSize(0.072);
   Graph_kmumu_bkg9->GetYaxis()->SetTitleOffset(0.95);
   Graph_kmumu_bkg9->GetYaxis()->SetTitleFont(132);
   Graph_kmumu_bkg9->GetZaxis()->SetLabelFont(132);
   Graph_kmumu_bkg9->GetZaxis()->SetLabelSize(0.063);
   Graph_kmumu_bkg9->GetZaxis()->SetTitleSize(0.072);
   Graph_kmumu_bkg9->GetZaxis()->SetTitleOffset(1.2);
   Graph_kmumu_bkg9->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_kmumu_bkg9);
   
   graph->Draw("l");
   
   Double_t signal_fx10[104] = {
   5159.48,
   5159.5,
   5180,
   5200.5,
   5210.75,
   5215.875,
   5221,
   5226.125,
   5228.688,
   5231.25,
   5233.812,
   5236.375,
   5238.938,
   5241.5,
   5244.062,
   5246.625,
   5249.188,
   5251.75,
   5253.031,
   5254.312,
   5255.594,
   5256.875,
   5258.156,
   5259.438,
   5262,
   5267.125,
   5268.406,
   5269.688,
   5270.969,
   5272.25,
   5273.531,
   5274.812,
   5276.094,
   5277.375,
   5278.656,
   5279.938,
   5281.219,
   5282.5,
   5283.781,
   5285.062,
   5286.344,
   5287.625,
   5288.906,
   5290.188,
   5291.469,
   5292.75,
   5295.312,
   5297.875,
   5300.438,
   5303,
   5305.562,
   5306.844,
   5308.125,
   5309.406,
   5310.688,
   5311.969,
   5313.25,
   5314.531,
   5315.812,
   5318.375,
   5320.938,
   5323.5,
   5326.062,
   5328.625,
   5331.188,
   5333.75,
   5338.875,
   5344,
   5354.25,
   5364.5,
   5385,
   5405.5,
   5426,
   5446.5,
   5467,
   5487.5,
   5508,
   5528.5,
   5549,
   5569.5,
   5590,
   5610.5,
   5631,
   5651.5,
   5672,
   5692.5,
   5713,
   5733.5,
   5754,
   5774.5,
   5795,
   5815.5,
   5836,
   5856.5,
   5877,
   5897.5,
   5918,
   5938.5,
   5959,
   5979.5,
   6000,
   6000,
   6020.5,
   6020.52};
   Double_t signal_fy10[104] = {
   0,
   -0.01280164,
   -0.01280164,
   -0.01813749,
   -0.02289211,
   -0.02659746,
   -0.03203158,
   -0.04035883,
   -0.04613234,
   -0.05334231,
   -0.06231289,
   -0.07340471,
   -0.08700707,
   -0.1035277,
   -0.1233826,
   -0.1469893,
   -0.174773,
   -0.2071946,
   -0.2253158,
   -0.2448272,
   -0.2658443,
   -0.2885185,
   -0.3130532,
   -0.3397287,
   -0.3982606,
   -0.5166852,
   -0.5445779,
   -0.5710686,
   -0.5957947,
   -0.6184042,
   -0.6385643,
   -0.6559695,
   -0.6703498,
   -0.6814778,
   -0.6891749,
   -0.6933163,
   -0.6938342,
   -0.6907202,
   -0.6840252,
   -0.6738582,
   -0.6603827,
   -0.643813,
   -0.6244076,
   -0.6024626,
   -0.578304,
   -0.5522791,
   -0.4960768,
   -0.4367456,
   -0.3770064,
   -0.3192144,
   -0.26523,
   -0.2400962,
   -0.2163613,
   -0.1941037,
   -0.1733883,
   -0.1547175,
   -0.1380618,
   -0.123146,
   -0.1097569,
   -0.08691052,
   -0.06848133,
   -0.05369652,
   -0.04193337,
   -0.03266485,
   -0.02543578,
   -0.01985261,
   -0.01233038,
   -0.008020608,
   -0.004108423,
   -0.002602381,
   -0.001362361,
   -0.0008189598,
   -0.000534213,
   -0.0003696202,
   -0.000267409,
   -0.000200347,
   -0.0001543877,
   -0.0001217568,
   -9.790013e-05,
   -8.002295e-05,
   -6.634147e-05,
   -5.567883e-05,
   -4.723605e-05,
   -4.045696e-05,
   -3.49459e-05,
   -3.041586e-05,
   -2.665502e-05,
   -2.350461e-05,
   -2.084396e-05,
   -1.858017e-05,
   -1.664088e-05,
   -1.496917e-05,
   -1.351977e-05,
   -1.225639e-05,
   -1.11497e-05,
   -1.017579e-05,
   -9.315029e-06,
   -8.551214e-06,
   -7.870871e-06,
   -7.262731e-06,
   -6.717322e-06,
   -6.717322e-06,
   -6.717322e-06,
   0};
   graph = new TGraph(104,signal_fx10,signal_fy10);
   graph->SetName("signal");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#006600");
   graph->SetLineColor(ci);
   graph->SetLineStyle(5);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_signal10 = new TH1F("Graph_signal10","Projection of ",104,5073.375,6106.625);
   Graph_signal10->SetMinimum(-0.7632176);
   Graph_signal10->SetMaximum(0.06938342);
   Graph_signal10->SetDirectory(0);
   Graph_signal10->SetStats(0);
   Graph_signal10->SetLineWidth(2);
   Graph_signal10->SetMarkerStyle(20);
   Graph_signal10->GetXaxis()->SetNdivisions(505);
   Graph_signal10->GetXaxis()->SetLabelFont(132);
   Graph_signal10->GetXaxis()->SetLabelOffset(0.016);
   Graph_signal10->GetXaxis()->SetLabelSize(0.063);
   Graph_signal10->GetXaxis()->SetTitleSize(0.072);
   Graph_signal10->GetXaxis()->SetTitleOffset(0.95);
   Graph_signal10->GetXaxis()->SetTitleFont(132);
   Graph_signal10->GetYaxis()->SetLabelFont(132);
   Graph_signal10->GetYaxis()->SetLabelOffset(0.016);
   Graph_signal10->GetYaxis()->SetLabelSize(0.063);
   Graph_signal10->GetYaxis()->SetTitleSize(0.072);
   Graph_signal10->GetYaxis()->SetTitleOffset(0.95);
   Graph_signal10->GetYaxis()->SetTitleFont(132);
   Graph_signal10->GetZaxis()->SetLabelFont(132);
   Graph_signal10->GetZaxis()->SetLabelSize(0.063);
   Graph_signal10->GetZaxis()->SetTitleSize(0.072);
   Graph_signal10->GetZaxis()->SetTitleOffset(1.2);
   Graph_signal10->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_signal10);
   
   graph->Draw("l");
   
   Double_t data_fx3002[32] = {
   5190.25,
   5210.75,
   5231.25,
   5251.75,
   5272.25,
   5292.75,
   5313.25,
   5333.75,
   5354.25,
   5374.75,
   5395.25,
   5415.75,
   5436.25,
   5477.25,
   5497.75,
   5518.25,
   5538.75,
   5559.25,
   5579.75,
   5600.25,
   5620.75,
   5661.75,
   5682.25,
   5702.75,
   5723.25,
   5743.75,
   5825.75,
   5866.75,
   5887.25,
   5907.75,
   5969.25,
   5989.75};
   Double_t data_fy3002[32] = {
   9,
   5,
   8,
   10,
   10,
   9,
   7,
   8,
   1,
   3,
   1,
   2,
   3,
   2,
   4,
   1,
   3,
   3,
   3,
   3,
   2,
   4,
   1,
   1,
   4,
   1,
   3,
   2,
   2,
   1,
   2,
   4};
   Double_t data_felx3002[32] = {
   10.25,
   10.25,
   10.25,
   10.25,
   10.25,
   10.25,
   10.25,
   10.25,
   10.25,
   10.25,
   10.25,
   10.25,
   10.25,
   10.25,
   10.25,
   10.25,
   10.25,
   10.25,
   10.25,
   10.25,
   10.25,
   10.25,
   10.25,
   10.25,
   10.25,
   10.25,
   10.25,
   10.25,
   10.25,
   10.25,
   10.25,
   10.25};
   Double_t data_fely3002[32] = {
   2.943461,
   2.159691,
   2.768386,
   3.108694,
   3.108694,
   2.943461,
   2.58147,
   2.768386,
   0.8272462,
   1.632705,
   0.8272462,
   1.291815,
   1.632705,
   1.291815,
   1.914339,
   0.8272462,
   1.632705,
   1.632705,
   1.632705,
   1.632705,
   1.291815,
   1.914339,
   0.8272462,
   0.8272462,
   1.914339,
   0.8272462,
   1.632705,
   1.291815,
   1.291815,
   0.8272462,
   1.291815,
   1.914339};
   Double_t data_fehx3002[32] = {
   10.25,
   10.25,
   10.25,
   10.25,
   10.25,
   10.25,
   10.25,
   10.25,
   10.25,
   10.25,
   10.25,
   10.25,
   10.25,
   10.25,
   10.25,
   10.25,
   10.25,
   10.25,
   10.25,
   10.25,
   10.25,
   10.25,
   10.25,
   10.25,
   10.25,
   10.25,
   10.25,
   10.25,
   10.25,
   10.25,
   10.25,
   10.25};
   Double_t data_fehy3002[32] = {
   4.110204,
   3.382473,
   3.945142,
   4.26695,
   4.26695,
   4.110204,
   3.770281,
   3.945142,
   2.299527,
   2.918186,
   2.299527,
   2.63786,
   2.918186,
   2.63786,
   3.162753,
   2.299527,
   2.918186,
   2.918186,
   2.918186,
   2.918186,
   2.63786,
   3.162753,
   2.299527,
   2.299527,
   3.162753,
   2.299527,
   2.918186,
   2.63786,
   2.63786,
   2.299527,
   2.63786,
   3.162753};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(32,data_fx3002,data_fy3002,data_felx3002,data_fehx3002,data_fely3002,data_fehy3002);
   grae->SetName("data");
   grae->SetTitle("");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3002 = new TH1F("Graph_data3002","",100,5098,6082);
   Graph_data3002->SetMinimum(0.1554784);
   Graph_data3002->SetMaximum(15.67637);
   Graph_data3002->SetDirectory(0);
   Graph_data3002->SetStats(0);
   Graph_data3002->SetLineWidth(2);
   Graph_data3002->SetMarkerStyle(20);
   Graph_data3002->GetXaxis()->SetNdivisions(505);
   Graph_data3002->GetXaxis()->SetLabelFont(132);
   Graph_data3002->GetXaxis()->SetLabelOffset(0.016);
   Graph_data3002->GetXaxis()->SetLabelSize(0.063);
   Graph_data3002->GetXaxis()->SetTitleSize(0.072);
   Graph_data3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3002->GetXaxis()->SetTitleFont(132);
   Graph_data3002->GetYaxis()->SetLabelFont(132);
   Graph_data3002->GetYaxis()->SetLabelOffset(0.016);
   Graph_data3002->GetYaxis()->SetLabelSize(0.063);
   Graph_data3002->GetYaxis()->SetTitleSize(0.072);
   Graph_data3002->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3002->GetYaxis()->SetTitleFont(132);
   Graph_data3002->GetZaxis()->SetLabelFont(132);
   Graph_data3002->GetZaxis()->SetLabelSize(0.063);
   Graph_data3002->GetZaxis()->SetTitleSize(0.072);
   Graph_data3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3002);
   
   grae->Draw("p");
   
   TH1D *frame_562ba4f76700__4 = new TH1D("frame_562ba4f76700__4","A RooPlot of \"#it{m}(#it{#pi}^{#minus}#it{#mu}^{#plus}#it{#mu}^{#minus}) [MeV/#it{c}^{2}]\"",40,5180,6000);
   frame_562ba4f76700__4->SetBinContent(1,14.9803);
   frame_562ba4f76700__4->SetMinimum(-2);
   frame_562ba4f76700__4->SetMaximum(18);
   frame_562ba4f76700__4->SetEntries(1);
   frame_562ba4f76700__4->SetDirectory(0);
   frame_562ba4f76700__4->SetStats(0);
   frame_562ba4f76700__4->SetLineWidth(2);
   frame_562ba4f76700__4->SetMarkerStyle(20);
   frame_562ba4f76700__4->GetXaxis()->SetTitle("#it{m}(#it{#pi}^{#minus}#it{#mu}^{#plus}#it{#mu}^{#minus}) [MeV/#it{c}^{2}]");
   frame_562ba4f76700__4->GetXaxis()->SetNdivisions(505);
   frame_562ba4f76700__4->GetXaxis()->SetLabelFont(132);
   frame_562ba4f76700__4->GetXaxis()->SetLabelOffset(0.016);
   frame_562ba4f76700__4->GetXaxis()->SetLabelSize(0.063);
   frame_562ba4f76700__4->GetXaxis()->SetTitleSize(0.072);
   frame_562ba4f76700__4->GetXaxis()->SetTitleOffset(0.95);
   frame_562ba4f76700__4->GetXaxis()->SetTitleFont(132);
   frame_562ba4f76700__4->GetYaxis()->SetTitle("Candidates per 20.5 MeV/#it{c}^{2}");
   frame_562ba4f76700__4->GetYaxis()->SetLabelFont(132);
   frame_562ba4f76700__4->GetYaxis()->SetLabelOffset(0.016);
   frame_562ba4f76700__4->GetYaxis()->SetLabelSize(0.063);
   frame_562ba4f76700__4->GetYaxis()->SetTitleSize(0.072);
   frame_562ba4f76700__4->GetYaxis()->SetTitleOffset(0.95);
   frame_562ba4f76700__4->GetYaxis()->SetTitleFont(132);
   frame_562ba4f76700__4->GetZaxis()->SetLabelFont(132);
   frame_562ba4f76700__4->GetZaxis()->SetLabelSize(0.063);
   frame_562ba4f76700__4->GetZaxis()->SetTitleSize(0.072);
   frame_562ba4f76700__4->GetZaxis()->SetTitleOffset(1.2);
   frame_562ba4f76700__4->GetZaxis()->SetTitleFont(132);
   frame_562ba4f76700__4->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.53,0.53,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.057);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("data","Data","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total","Total fit","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("signal","#it{B}^{#minus} #rightarrow #it{D}^{*0}(#it{#mu}^{#plus}#it{#mu}^{#minus}) #it{#pi}^{#minus}","l");

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(5);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("pimumu_bkg","#it{B}^{#minus} #rightarrow #it{#pi}^{#minus}#it{#mu}^{#plus}#it{#mu}^{#minus}","l");

   ci = TColor::GetColor("#ff6600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("kmumu_bkg","#it{B}^{#minus} #rightarrow #it{K}^{#minus}#it{#mu}^{#plus}#it{#mu}^{#minus}","l");

   ci = TColor::GetColor("#cc0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(3);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("comb_bkg","Combinatorial","l");

   ci = TColor::GetColor("#6666ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(4);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.31,0.82,0.5,0.92,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.32,0.8,"9 fb^{#minus1}");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c2_data_unblinded_B_M->Modified();
   c2_data_unblinded_B_M->cd();
   c2_data_unblinded_B_M->SetSelected(c2_data_unblinded_B_M);
}


==> Fig2.C <==
void Fig2()
{
//=========Macro generated from canvas: c1_2Dscatter/c1
//=========  (Tue Mar 28 20:06:31 2023) by ROOT version 6.24/06
   TCanvas *c1_2Dscatter = new TCanvas("c1_2Dscatter", "c1",0,0,600,400);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1_2Dscatter->SetHighLightColor(2);
   c1_2Dscatter->Range(1827.692,4863.896,2135.385,6214.545);
   c1_2Dscatter->SetFillColor(0);
   c1_2Dscatter->SetBorderMode(0);
   c1_2Dscatter->SetBorderSize(2);
   c1_2Dscatter->SetTickx(1);
   c1_2Dscatter->SetTicky(1);
   c1_2Dscatter->SetLeftMargin(0.17);
   c1_2Dscatter->SetRightMargin(0.05);
   c1_2Dscatter->SetTopMargin(0.07);
   c1_2Dscatter->SetBottomMargin(0.16);
   c1_2Dscatter->SetFrameLineWidth(2);
   c1_2Dscatter->SetFrameBorderMode(0);
   c1_2Dscatter->SetFrameLineWidth(2);
   c1_2Dscatter->SetFrameBorderMode(0);
   
   TH2F *dstarmumu_scatter__1 = new TH2F("dstarmumu_scatter__1","",120,1880,2120,104,5080,6120);
   dstarmumu_scatter__1->SetBinContent(1402,1);
   dstarmumu_scatter__1->SetBinContent(1409,1);
   dstarmumu_scatter__1->SetBinContent(1421,1);
   dstarmumu_scatter__1->SetBinContent(1493,1);
   dstarmumu_scatter__1->SetBinContent(1494,1);
   dstarmumu_scatter__1->SetBinContent(1513,1);
   dstarmumu_scatter__1->SetBinContent(1537,1);
   dstarmumu_scatter__1->SetBinContent(1538,1);
   dstarmumu_scatter__1->SetBinContent(1547,1);
   dstarmumu_scatter__1->SetBinContent(1598,1);
   dstarmumu_scatter__1->SetBinContent(1601,1);
   dstarmumu_scatter__1->SetBinContent(1804,1);
   dstarmumu_scatter__1->SetBinContent(1817,1);
   dstarmumu_scatter__1->SetBinContent(1847,1);
   dstarmumu_scatter__1->SetBinContent(1861,1);
   dstarmumu_scatter__1->SetBinContent(1862,1);
   dstarmumu_scatter__1->SetBinContent(1871,1);
   dstarmumu_scatter__1->SetBinContent(1899,1);
   dstarmumu_scatter__1->SetBinContent(1900,1);
   dstarmumu_scatter__1->SetBinContent(1966,1);
   dstarmumu_scatter__1->SetBinContent(2049,1);
   dstarmumu_scatter__1->SetBinContent(2055,1);
   dstarmumu_scatter__1->SetBinContent(2088,1);
   dstarmumu_scatter__1->SetBinContent(2097,1);
   dstarmumu_scatter__1->SetBinContent(2103,1);
   dstarmumu_scatter__1->SetBinContent(2140,1);
   dstarmumu_scatter__1->SetBinContent(2177,1);
   dstarmumu_scatter__1->SetBinContent(2251,1);
   dstarmumu_scatter__1->SetBinContent(2266,1);
   dstarmumu_scatter__1->SetBinContent(2289,1);
   dstarmumu_scatter__1->SetBinContent(2291,1);
   dstarmumu_scatter__1->SetBinContent(2303,1);
   dstarmumu_scatter__1->SetBinContent(2344,1);
   dstarmumu_scatter__1->SetBinContent(2412,1);
   dstarmumu_scatter__1->SetBinContent(2425,2);
   dstarmumu_scatter__1->SetBinContent(2452,1);
   dstarmumu_scatter__1->SetBinContent(2470,1);
   dstarmumu_scatter__1->SetBinContent(2492,1);
   dstarmumu_scatter__1->SetBinContent(2525,1);
   dstarmumu_scatter__1->SetBinContent(2591,1);
   dstarmumu_scatter__1->SetBinContent(2594,1);
   dstarmumu_scatter__1->SetBinContent(2603,1);
   dstarmumu_scatter__1->SetBinContent(2610,1);
   dstarmumu_scatter__1->SetBinContent(2611,1);
   dstarmumu_scatter__1->SetBinContent(2622,1);
   dstarmumu_scatter__1->SetBinContent(2650,1);
   dstarmumu_scatter__1->SetBinContent(2717,1);
   dstarmumu_scatter__1->SetBinContent(2724,1);
   dstarmumu_scatter__1->SetBinContent(2733,1);
   dstarmumu_scatter__1->SetBinContent(2782,1);
   dstarmumu_scatter__1->SetBinContent(2909,1);
   dstarmumu_scatter__1->SetBinContent(2961,1);
   dstarmumu_scatter__1->SetBinContent(2970,1);
   dstarmumu_scatter__1->SetBinContent(2990,1);
   dstarmumu_scatter__1->SetBinContent(2992,1);
   dstarmumu_scatter__1->SetBinContent(3008,1);
   dstarmumu_scatter__1->SetBinContent(3009,1);
   dstarmumu_scatter__1->SetBinContent(3075,1);
   dstarmumu_scatter__1->SetBinContent(3121,1);
   dstarmumu_scatter__1->SetBinContent(3233,1);
   dstarmumu_scatter__1->SetBinContent(3236,1);
   dstarmumu_scatter__1->SetBinContent(3237,1);
   dstarmumu_scatter__1->SetBinContent(3250,1);
   dstarmumu_scatter__1->SetBinContent(3260,1);
   dstarmumu_scatter__1->SetBinContent(3404,1);
   dstarmumu_scatter__1->SetBinContent(3616,1);
   dstarmumu_scatter__1->SetBinContent(3700,1);
   dstarmumu_scatter__1->SetBinContent(3739,1);
   dstarmumu_scatter__1->SetBinContent(3844,1);
   dstarmumu_scatter__1->SetBinContent(3973,1);
   dstarmumu_scatter__1->SetBinContent(4169,1);
   dstarmumu_scatter__1->SetBinContent(4343,1);
   dstarmumu_scatter__1->SetBinContent(4456,1);
   dstarmumu_scatter__1->SetBinContent(4472,1);
   dstarmumu_scatter__1->SetBinContent(4474,1);
   dstarmumu_scatter__1->SetBinContent(4972,1);
   dstarmumu_scatter__1->SetBinContent(5047,1);
   dstarmumu_scatter__1->SetBinContent(5091,1);
   dstarmumu_scatter__1->SetBinContent(5328,1);
   dstarmumu_scatter__1->SetBinContent(5343,1);
   dstarmumu_scatter__1->SetBinContent(5349,1);
   dstarmumu_scatter__1->SetBinContent(5587,1);
   dstarmumu_scatter__1->SetBinContent(5682,1);
   dstarmumu_scatter__1->SetBinContent(5700,1);
   dstarmumu_scatter__1->SetBinContent(5705,1);
   dstarmumu_scatter__1->SetBinContent(5910,1);
   dstarmumu_scatter__1->SetBinContent(5911,1);
   dstarmumu_scatter__1->SetBinContent(5916,1);
   dstarmumu_scatter__1->SetBinContent(6159,1);
   dstarmumu_scatter__1->SetBinContent(6258,1);
   dstarmumu_scatter__1->SetBinContent(6325,1);
   dstarmumu_scatter__1->SetBinContent(6401,1);
   dstarmumu_scatter__1->SetBinContent(6483,1);
   dstarmumu_scatter__1->SetBinContent(6527,1);
   dstarmumu_scatter__1->SetBinContent(6621,1);
   dstarmumu_scatter__1->SetBinContent(6753,1);
   dstarmumu_scatter__1->SetBinContent(7130,1);
   dstarmumu_scatter__1->SetBinContent(7183,1);
   dstarmumu_scatter__1->SetBinContent(7238,1);
   dstarmumu_scatter__1->SetBinContent(7277,1);
   dstarmumu_scatter__1->SetBinContent(7503,1);
   dstarmumu_scatter__1->SetBinContent(7789,1);
   dstarmumu_scatter__1->SetBinContent(7878,1);
   dstarmumu_scatter__1->SetBinContent(7903,1);
   dstarmumu_scatter__1->SetBinContent(7970,1);
   dstarmumu_scatter__1->SetBinContent(7976,1);
   dstarmumu_scatter__1->SetBinContent(8386,1);
   dstarmumu_scatter__1->SetBinContent(9107,1);
   dstarmumu_scatter__1->SetBinContent(9197,1);
   dstarmumu_scatter__1->SetBinContent(9208,1);
   dstarmumu_scatter__1->SetBinContent(9677,1);
   dstarmumu_scatter__1->SetBinContent(9743,1);
   dstarmumu_scatter__1->SetBinContent(9908,1);
   dstarmumu_scatter__1->SetBinContent(9917,1);
   dstarmumu_scatter__1->SetBinContent(10338,1);
   dstarmumu_scatter__1->SetBinContent(10894,1);
   dstarmumu_scatter__1->SetBinContent(11031,1);
   dstarmumu_scatter__1->SetBinContent(11187,1);
   dstarmumu_scatter__1->SetBinContent(11198,1);
   dstarmumu_scatter__1->SetBinContent(11209,1);
   dstarmumu_scatter__1->SetBinContent(11330,1);
   dstarmumu_scatter__1->SetEntries(122);
   dstarmumu_scatter__1->SetStats(0);
   dstarmumu_scatter__1->SetLineWidth(2);
   dstarmumu_scatter__1->SetMarkerStyle(20);
   dstarmumu_scatter__1->SetMarkerSize(0.5);
   dstarmumu_scatter__1->GetXaxis()->SetTitle("#it{m}(#it{#mu}^{#plus}#it{#mu}^{#minus}) [MeV/#it{c}^{2}]");
   dstarmumu_scatter__1->GetXaxis()->SetNdivisions(505);
   dstarmumu_scatter__1->GetXaxis()->SetLabelFont(132);
   dstarmumu_scatter__1->GetXaxis()->SetLabelOffset(0.016);
   dstarmumu_scatter__1->GetXaxis()->SetLabelSize(0.063);
   dstarmumu_scatter__1->GetXaxis()->SetTitleSize(0.072);
   dstarmumu_scatter__1->GetXaxis()->SetTitleOffset(0.95);
   dstarmumu_scatter__1->GetXaxis()->SetTitleFont(132);
   dstarmumu_scatter__1->GetYaxis()->SetTitle("#it{m}(#it{#pi}^{#minus}#it{#mu}^{#plus}#it{#mu}^{#minus}) [MeV/#it{c}^{2}]");
   dstarmumu_scatter__1->GetYaxis()->SetLabelFont(132);
   dstarmumu_scatter__1->GetYaxis()->SetLabelOffset(0.016);
   dstarmumu_scatter__1->GetYaxis()->SetLabelSize(0.063);
   dstarmumu_scatter__1->GetYaxis()->SetTitleSize(0.072);
   dstarmumu_scatter__1->GetYaxis()->SetTitleOffset(1);
   dstarmumu_scatter__1->GetYaxis()->SetTitleFont(132);
   dstarmumu_scatter__1->GetZaxis()->SetLabelFont(132);
   dstarmumu_scatter__1->GetZaxis()->SetLabelSize(0.063);
   dstarmumu_scatter__1->GetZaxis()->SetTitleSize(0.072);
   dstarmumu_scatter__1->GetZaxis()->SetTitleOffset(1.2);
   dstarmumu_scatter__1->GetZaxis()->SetTitleFont(132);
   dstarmumu_scatter__1->Draw("scat=1");
   
   TPaveText *pt = new TPaveText(0.19,0.82,0.44,0.92,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.21,0.8,"9 fb^{#minus1}");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   TLine *line = new TLine(1986.75,5080,1986.75,6120);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(2026.95,5080,2026.95,6120);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(1880,5220.03,2120,5220.03);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(1880,5338.65,2120,5338.65);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   TBox *box = new TBox(1986.75,5220.03,2026.95,5338.65);
   box->SetFillColor(1);
   box->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   box->SetLineColor(ci);
   box->SetLineWidth(2);
   box->Draw();
   
   TH2F *dstarmumu_scatter__2 = new TH2F("dstarmumu_scatter__2","",120,1880,2120,104,5080,6120);
   dstarmumu_scatter__2->SetBinContent(1402,1);
   dstarmumu_scatter__2->SetBinContent(1409,1);
   dstarmumu_scatter__2->SetBinContent(1421,1);
   dstarmumu_scatter__2->SetBinContent(1493,1);
   dstarmumu_scatter__2->SetBinContent(1494,1);
   dstarmumu_scatter__2->SetBinContent(1513,1);
   dstarmumu_scatter__2->SetBinContent(1537,1);
   dstarmumu_scatter__2->SetBinContent(1538,1);
   dstarmumu_scatter__2->SetBinContent(1547,1);
   dstarmumu_scatter__2->SetBinContent(1598,1);
   dstarmumu_scatter__2->SetBinContent(1601,1);
   dstarmumu_scatter__2->SetBinContent(1804,1);
   dstarmumu_scatter__2->SetBinContent(1817,1);
   dstarmumu_scatter__2->SetBinContent(1847,1);
   dstarmumu_scatter__2->SetBinContent(1861,1);
   dstarmumu_scatter__2->SetBinContent(1862,1);
   dstarmumu_scatter__2->SetBinContent(1871,1);
   dstarmumu_scatter__2->SetBinContent(1899,1);
   dstarmumu_scatter__2->SetBinContent(1900,1);
   dstarmumu_scatter__2->SetBinContent(1966,1);
   dstarmumu_scatter__2->SetBinContent(2049,1);
   dstarmumu_scatter__2->SetBinContent(2055,1);
   dstarmumu_scatter__2->SetBinContent(2088,1);
   dstarmumu_scatter__2->SetBinContent(2097,1);
   dstarmumu_scatter__2->SetBinContent(2103,1);
   dstarmumu_scatter__2->SetBinContent(2140,1);
   dstarmumu_scatter__2->SetBinContent(2177,1);
   dstarmumu_scatter__2->SetBinContent(2251,1);
   dstarmumu_scatter__2->SetBinContent(2266,1);
   dstarmumu_scatter__2->SetBinContent(2289,1);
   dstarmumu_scatter__2->SetBinContent(2291,1);
   dstarmumu_scatter__2->SetBinContent(2303,1);
   dstarmumu_scatter__2->SetBinContent(2344,1);
   dstarmumu_scatter__2->SetBinContent(2412,1);
   dstarmumu_scatter__2->SetBinContent(2425,2);
   dstarmumu_scatter__2->SetBinContent(2452,1);
   dstarmumu_scatter__2->SetBinContent(2470,1);
   dstarmumu_scatter__2->SetBinContent(2492,1);
   dstarmumu_scatter__2->SetBinContent(2525,1);
   dstarmumu_scatter__2->SetBinContent(2591,1);
   dstarmumu_scatter__2->SetBinContent(2594,1);
   dstarmumu_scatter__2->SetBinContent(2603,1);
   dstarmumu_scatter__2->SetBinContent(2610,1);
   dstarmumu_scatter__2->SetBinContent(2611,1);
   dstarmumu_scatter__2->SetBinContent(2622,1);
   dstarmumu_scatter__2->SetBinContent(2650,1);
   dstarmumu_scatter__2->SetBinContent(2717,1);
   dstarmumu_scatter__2->SetBinContent(2724,1);
   dstarmumu_scatter__2->SetBinContent(2733,1);
   dstarmumu_scatter__2->SetBinContent(2782,1);
   dstarmumu_scatter__2->SetBinContent(2909,1);
   dstarmumu_scatter__2->SetBinContent(2961,1);
   dstarmumu_scatter__2->SetBinContent(2970,1);
   dstarmumu_scatter__2->SetBinContent(2990,1);
   dstarmumu_scatter__2->SetBinContent(2992,1);
   dstarmumu_scatter__2->SetBinContent(3008,1);
   dstarmumu_scatter__2->SetBinContent(3009,1);
   dstarmumu_scatter__2->SetBinContent(3075,1);
   dstarmumu_scatter__2->SetBinContent(3121,1);
   dstarmumu_scatter__2->SetBinContent(3233,1);
   dstarmumu_scatter__2->SetBinContent(3236,1);
   dstarmumu_scatter__2->SetBinContent(3237,1);
   dstarmumu_scatter__2->SetBinContent(3250,1);
   dstarmumu_scatter__2->SetBinContent(3260,1);
   dstarmumu_scatter__2->SetBinContent(3404,1);
   dstarmumu_scatter__2->SetBinContent(3616,1);
   dstarmumu_scatter__2->SetBinContent(3700,1);
   dstarmumu_scatter__2->SetBinContent(3739,1);
   dstarmumu_scatter__2->SetBinContent(3844,1);
   dstarmumu_scatter__2->SetBinContent(3973,1);
   dstarmumu_scatter__2->SetBinContent(4169,1);
   dstarmumu_scatter__2->SetBinContent(4343,1);
   dstarmumu_scatter__2->SetBinContent(4456,1);
   dstarmumu_scatter__2->SetBinContent(4472,1);
   dstarmumu_scatter__2->SetBinContent(4474,1);
   dstarmumu_scatter__2->SetBinContent(4972,1);
   dstarmumu_scatter__2->SetBinContent(5047,1);
   dstarmumu_scatter__2->SetBinContent(5091,1);
   dstarmumu_scatter__2->SetBinContent(5328,1);
   dstarmumu_scatter__2->SetBinContent(5343,1);
   dstarmumu_scatter__2->SetBinContent(5349,1);
   dstarmumu_scatter__2->SetBinContent(5587,1);
   dstarmumu_scatter__2->SetBinContent(5682,1);
   dstarmumu_scatter__2->SetBinContent(5700,1);
   dstarmumu_scatter__2->SetBinContent(5705,1);
   dstarmumu_scatter__2->SetBinContent(5910,1);
   dstarmumu_scatter__2->SetBinContent(5911,1);
   dstarmumu_scatter__2->SetBinContent(5916,1);
   dstarmumu_scatter__2->SetBinContent(6159,1);
   dstarmumu_scatter__2->SetBinContent(6258,1);
   dstarmumu_scatter__2->SetBinContent(6325,1);
   dstarmumu_scatter__2->SetBinContent(6401,1);
   dstarmumu_scatter__2->SetBinContent(6483,1);
   dstarmumu_scatter__2->SetBinContent(6527,1);
   dstarmumu_scatter__2->SetBinContent(6621,1);
   dstarmumu_scatter__2->SetBinContent(6753,1);
   dstarmumu_scatter__2->SetBinContent(7130,1);
   dstarmumu_scatter__2->SetBinContent(7183,1);
   dstarmumu_scatter__2->SetBinContent(7238,1);
   dstarmumu_scatter__2->SetBinContent(7277,1);
   dstarmumu_scatter__2->SetBinContent(7503,1);
   dstarmumu_scatter__2->SetBinContent(7789,1);
   dstarmumu_scatter__2->SetBinContent(7878,1);
   dstarmumu_scatter__2->SetBinContent(7903,1);
   dstarmumu_scatter__2->SetBinContent(7970,1);
   dstarmumu_scatter__2->SetBinContent(7976,1);
   dstarmumu_scatter__2->SetBinContent(8386,1);
   dstarmumu_scatter__2->SetBinContent(9107,1);
   dstarmumu_scatter__2->SetBinContent(9197,1);
   dstarmumu_scatter__2->SetBinContent(9208,1);
   dstarmumu_scatter__2->SetBinContent(9677,1);
   dstarmumu_scatter__2->SetBinContent(9743,1);
   dstarmumu_scatter__2->SetBinContent(9908,1);
   dstarmumu_scatter__2->SetBinContent(9917,1);
   dstarmumu_scatter__2->SetBinContent(10338,1);
   dstarmumu_scatter__2->SetBinContent(10894,1);
   dstarmumu_scatter__2->SetBinContent(11031,1);
   dstarmumu_scatter__2->SetBinContent(11187,1);
   dstarmumu_scatter__2->SetBinContent(11198,1);
   dstarmumu_scatter__2->SetBinContent(11209,1);
   dstarmumu_scatter__2->SetBinContent(11330,1);
   dstarmumu_scatter__2->SetEntries(122);
   dstarmumu_scatter__2->SetStats(0);
   dstarmumu_scatter__2->SetLineWidth(2);
   dstarmumu_scatter__2->SetMarkerStyle(20);
   dstarmumu_scatter__2->SetMarkerSize(0.5);
   dstarmumu_scatter__2->GetXaxis()->SetTitle("#it{m}(#it{#mu}^{#plus}#it{#mu}^{#minus}) [MeV/#it{c}^{2}]");
   dstarmumu_scatter__2->GetXaxis()->SetNdivisions(505);
   dstarmumu_scatter__2->GetXaxis()->SetLabelFont(132);
   dstarmumu_scatter__2->GetXaxis()->SetLabelOffset(0.016);
   dstarmumu_scatter__2->GetXaxis()->SetLabelSize(0.063);
   dstarmumu_scatter__2->GetXaxis()->SetTitleSize(0.072);
   dstarmumu_scatter__2->GetXaxis()->SetTitleOffset(0.95);
   dstarmumu_scatter__2->GetXaxis()->SetTitleFont(132);
   dstarmumu_scatter__2->GetYaxis()->SetTitle("#it{m}(#it{#pi}^{#minus}#it{#mu}^{#plus}#it{#mu}^{#minus}) [MeV/#it{c}^{2}]");
   dstarmumu_scatter__2->GetYaxis()->SetLabelFont(132);
   dstarmumu_scatter__2->GetYaxis()->SetLabelOffset(0.016);
   dstarmumu_scatter__2->GetYaxis()->SetLabelSize(0.063);
   dstarmumu_scatter__2->GetYaxis()->SetTitleSize(0.072);
   dstarmumu_scatter__2->GetYaxis()->SetTitleOffset(1);
   dstarmumu_scatter__2->GetYaxis()->SetTitleFont(132);
   dstarmumu_scatter__2->GetZaxis()->SetLabelFont(132);
   dstarmumu_scatter__2->GetZaxis()->SetLabelSize(0.063);
   dstarmumu_scatter__2->GetZaxis()->SetTitleSize(0.072);
   dstarmumu_scatter__2->GetZaxis()->SetTitleOffset(1.2);
   dstarmumu_scatter__2->GetZaxis()->SetTitleFont(132);
   dstarmumu_scatter__2->Draw("scat=1 SAME");
   c1_2Dscatter->Modified();
   c1_2Dscatter->cd();
   c1_2Dscatter->SetSelected(c1_2Dscatter);
}


==> Fig3a.C <==
void Fig3a()
{
//=========Macro generated from canvas: c1allupB_DTF_dimuon_M/c1
//=========  (Tue Mar 28 22:51:38 2023) by ROOT version 6.24/06
   TCanvas *c1allupB_DTF_dimuon_M = new TCanvas("c1allupB_DTF_dimuon_M", "c1",0,0,600,400);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1allupB_DTF_dimuon_M->SetHighLightColor(2);
   c1allupB_DTF_dimuon_M->Range(2956.41,-75683.99,3212.821,397341);
   c1allupB_DTF_dimuon_M->SetFillColor(0);
   c1allupB_DTF_dimuon_M->SetBorderMode(0);
   c1allupB_DTF_dimuon_M->SetBorderSize(2);
   c1allupB_DTF_dimuon_M->SetTickx(1);
   c1allupB_DTF_dimuon_M->SetTicky(1);
   c1allupB_DTF_dimuon_M->SetLeftMargin(0.17);
   c1allupB_DTF_dimuon_M->SetRightMargin(0.05);
   c1allupB_DTF_dimuon_M->SetTopMargin(0.07);
   c1allupB_DTF_dimuon_M->SetBottomMargin(0.16);
   c1allupB_DTF_dimuon_M->SetFrameLineWidth(2);
   c1allupB_DTF_dimuon_M->SetFrameBorderMode(0);
   c1allupB_DTF_dimuon_M->SetFrameLineWidth(2);
   c1allupB_DTF_dimuon_M->SetFrameBorderMode(0);
   
   TH1D *frame_557b495fc1c0__1 = new TH1D("frame_557b495fc1c0__1","A RooPlot of \"#it{m}(#it{#mu}^{#plus}#it{#mu}^{#minus}) [MeV/#it{c}^{2}]\"",80,3000,3200);
   frame_557b495fc1c0__1->SetBinContent(1,364229.2);
   frame_557b495fc1c0__1->SetMinimum(0);
   frame_557b495fc1c0__1->SetMaximum(364229.2);
   frame_557b495fc1c0__1->SetEntries(3);
   frame_557b495fc1c0__1->SetDirectory(0);
   frame_557b495fc1c0__1->SetStats(0);
   frame_557b495fc1c0__1->SetLineWidth(2);
   frame_557b495fc1c0__1->SetMarkerStyle(20);
   frame_557b495fc1c0__1->GetXaxis()->SetTitle("#it{m}(#it{#mu}^{#plus}#it{#mu}^{#minus}) [MeV/#it{c}^{2}]");
   frame_557b495fc1c0__1->GetXaxis()->SetNdivisions(505);
   frame_557b495fc1c0__1->GetXaxis()->SetLabelFont(132);
   frame_557b495fc1c0__1->GetXaxis()->SetLabelOffset(0.016);
   frame_557b495fc1c0__1->GetXaxis()->SetLabelSize(0.063);
   frame_557b495fc1c0__1->GetXaxis()->SetTitleSize(0.072);
   frame_557b495fc1c0__1->GetXaxis()->SetTitleOffset(0.95);
   frame_557b495fc1c0__1->GetXaxis()->SetTitleFont(132);
   frame_557b495fc1c0__1->GetYaxis()->SetTitle("Candidates per 2.5 MeV/#it{c}^{2}");
   frame_557b495fc1c0__1->GetYaxis()->SetLabelFont(132);
   frame_557b495fc1c0__1->GetYaxis()->SetLabelOffset(0.016);
   frame_557b495fc1c0__1->GetYaxis()->SetLabelSize(0.063);
   frame_557b495fc1c0__1->GetYaxis()->SetTitleSize(0.072);
   frame_557b495fc1c0__1->GetYaxis()->SetTitleOffset(0.95);
   frame_557b495fc1c0__1->GetYaxis()->SetTitleFont(132);
   frame_557b495fc1c0__1->GetZaxis()->SetLabelFont(132);
   frame_557b495fc1c0__1->GetZaxis()->SetLabelSize(0.063);
   frame_557b495fc1c0__1->GetZaxis()->SetTitleSize(0.072);
   frame_557b495fc1c0__1->GetZaxis()->SetTitleOffset(1.2);
   frame_557b495fc1c0__1->GetZaxis()->SetTitleFont(132);
   frame_557b495fc1c0__1->Draw("FUNC");
   
   Double_t total_fx1[132] = {
   2997.497,
   2997.5,
   3000,
   3002.5,
   3005,
   3007.5,
   3010,
   3012.5,
   3015,
   3017.5,
   3020,
   3022.5,
   3025,
   3027.5,
   3030,
   3032.5,
   3035,
   3037.5,
   3040,
   3042.5,
   3045,
   3047.5,
   3050,
   3052.5,
   3055,
   3057.5,
   3060,
   3062.5,
   3065,
   3067.5,
   3070,
   3072.5,
   3075,
   3076.25,
   3077.5,
   3078.75,
   3080,
   3081.25,
   3081.875,
   3082.5,
   3083.125,
   3083.75,
   3084.375,
   3085,
   3085.625,
   3086.25,
   3086.875,
   3087.5,
   3088.125,
   3088.75,
   3089.375,
   3090,
   3092.5,
   3093.125,
   3093.75,
   3094.375,
   3094.688,
   3095,
   3095.312,
   3095.625,
   3095.938,
   3096.25,
   3096.562,
   3096.875,
   3097.188,
   3097.5,
   3097.812,
   3098.125,
   3098.438,
   3098.75,
   3099.062,
   3099.375,
   3100,
   3100.625,
   3101.25,
   3102.5,
   3103.125,
   3103.75,
   3104.375,
   3105,
   3105.625,
   3106.25,
   3106.875,
   3107.5,
   3108.125,
   3108.75,
   3109.375,
   3110,
   3110.625,
   3111.25,
   3111.875,
   3112.5,
   3113.75,
   3115,
   3116.25,
   3117.5,
   3120,
   3122.5,
   3125,
   3127.5,
   3130,
   3132.5,
   3135,
   3137.5,
   3140,
   3142.5,
   3145,
   3147.5,
   3150,
   3152.5,
   3155,
   3157.5,
   3160,
   3162.5,
   3165,
   3167.5,
   3170,
   3172.5,
   3175,
   3177.5,
   3180,
   3182.5,
   3185,
   3187.5,
   3190,
   3192.5,
   3195,
   3197.5,
   3200,
   3200,
   3202.5,
   3202.503};
   Double_t total_fy1[132] = {
   0,
   81.41925,
   81.41925,
   90.43759,
   100.6588,
   112.272,
   125.5009,
   140.6107,
   157.9175,
   177.7986,
   200.7071,
   227.1885,
   257.9027,
   293.6519,
   335.4149,
   384.3927,
   442.0665,
   510.2722,
   591.2991,
   688.0189,
   804.0567,
   944.0194,
   1113.804,
   1321.015,
   1575.539,
   1890.341,
   2282.587,
   2775.292,
   3400.072,
   4207.755,
   5304.092,
   6873.957,
   9353.964,
   11230.56,
   13823.27,
   17478.1,
   22669.42,
   30006.8,
   34703.57,
   40215,
   46639.99,
   54074.67,
   62608.06,
   72317.1,
   83261.32,
   95477.4,
   108973.9,
   123726.8,
   139675.6,
   156721.6,
   174727.4,
   193518.9,
   272080.2,
   290814.8,
   307570.5,
   321855.1,
   327932,
   333233.6,
   337717.7,
   341348.3,
   344096.1,
   345938.7,
   346861,
   346855.5,
   345922.1,
   344068.6,
   341310.2,
   337669.4,
   333175.8,
   327865.3,
   321780.2,
   314968.1,
   299377.8,
   281560.7,
   262026.5,
   220018.5,
   199229,
   179229.1,
   160171.4,
   142193.3,
   125408.1,
   109899.6,
   95720.05,
   82889.32,
   71397.11,
   61206.08,
   52256.17,
   44469.43,
   37754.99,
   32013.92,
   27143.61,
   23041.58,
   16751.25,
   12426.82,
   9482.175,
   7471.019,
   5073.353,
   3751.442,
   2902.825,
   2299.293,
   1847.76,
   1501.551,
   1232.073,
   1019.826,
   850.9077,
   715.1925,
   605.2,
   515.3354,
   441.3665,
   380.059,
   328.9174,
   285.9987,
   249.7775,
   219.0471,
   192.8455,
   170.4008,
   151.0897,
   134.4053,
   119.9337,
   107.3346,
   96.32678,
   86.67696,
   78.19055,
   70.70453,
   64.0818,
   58.20656,
   52.98063,
   48.32046,
   44.15473,
   44.15473,
   44.15473,
   0};
   TGraph *graph = new TGraph(132,total_fx1,total_fy1);
   graph->SetName("total");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_total1 = new TH1F("Graph_total1","Projection of ",132,2976.997,3223.003);
   Graph_total1->SetMinimum(0);
   Graph_total1->SetMaximum(381547.2);
   Graph_total1->SetDirectory(0);
   Graph_total1->SetStats(0);
   Graph_total1->SetLineWidth(2);
   Graph_total1->SetMarkerStyle(20);
   Graph_total1->GetXaxis()->SetNdivisions(505);
   Graph_total1->GetXaxis()->SetLabelFont(132);
   Graph_total1->GetXaxis()->SetLabelOffset(0.016);
   Graph_total1->GetXaxis()->SetLabelSize(0.063);
   Graph_total1->GetXaxis()->SetTitleSize(0.072);
   Graph_total1->GetXaxis()->SetTitleOffset(0.95);
   Graph_total1->GetXaxis()->SetTitleFont(132);
   Graph_total1->GetYaxis()->SetLabelFont(132);
   Graph_total1->GetYaxis()->SetLabelOffset(0.016);
   Graph_total1->GetYaxis()->SetLabelSize(0.063);
   Graph_total1->GetYaxis()->SetTitleSize(0.072);
   Graph_total1->GetYaxis()->SetTitleOffset(0.95);
   Graph_total1->GetYaxis()->SetTitleFont(132);
   Graph_total1->GetZaxis()->SetLabelFont(132);
   Graph_total1->GetZaxis()->SetLabelSize(0.063);
   Graph_total1->GetZaxis()->SetTitleSize(0.072);
   Graph_total1->GetZaxis()->SetTitleOffset(1.2);
   Graph_total1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total1);
   
   graph->Draw("l");
   
   Double_t comb_bkg_fx2[86] = {
   2997.497,
   2997.5,
   3000,
   3002.5,
   3005,
   3007.5,
   3010,
   3012.5,
   3015,
   3017.5,
   3020,
   3022.5,
   3025,
   3027.5,
   3030,
   3032.5,
   3035,
   3037.5,
   3040,
   3042.5,
   3045,
   3047.5,
   3050,
   3052.5,
   3055,
   3057.5,
   3060,
   3062.5,
   3065,
   3067.5,
   3070,
   3072.5,
   3075,
   3077.5,
   3080,
   3082.5,
   3085,
   3087.5,
   3090,
   3092.5,
   3095,
   3097.5,
   3100,
   3102.5,
   3105,
   3107.5,
   3110,
   3112.5,
   3115,
   3117.5,
   3120,
   3122.5,
   3125,
   3127.5,
   3130,
   3132.5,
   3135,
   3137.5,
   3140,
   3142.5,
   3145,
   3147.5,
   3150,
   3152.5,
   3155,
   3157.5,
   3160,
   3162.5,
   3165,
   3167.5,
   3170,
   3172.5,
   3175,
   3177.5,
   3180,
   3182.5,
   3185,
   3187.5,
   3190,
   3192.5,
   3195,
   3197.5,
   3200,
   3200,
   3202.5,
   3202.503};
   Double_t comb_bkg_fy2[86] = {
   0,
   1.04579e-05,
   1.04579e-05,
   1.044999e-05,
   1.044208e-05,
   1.043417e-05,
   1.042626e-05,
   1.041835e-05,
   1.041044e-05,
   1.040253e-05,
   1.039462e-05,
   1.038671e-05,
   1.03788e-05,
   1.037089e-05,
   1.036298e-05,
   1.035507e-05,
   1.034716e-05,
   1.033925e-05,
   1.033134e-05,
   1.032344e-05,
   1.031553e-05,
   1.030762e-05,
   1.029971e-05,
   1.02918e-05,
   1.028389e-05,
   1.027598e-05,
   1.026807e-05,
   1.026016e-05,
   1.025225e-05,
   1.024434e-05,
   1.023643e-05,
   1.022852e-05,
   1.022061e-05,
   1.02127e-05,
   1.020479e-05,
   1.019689e-05,
   1.018898e-05,
   1.018107e-05,
   1.017316e-05,
   1.016525e-05,
   1.015734e-05,
   1.014943e-05,
   1.014152e-05,
   1.013361e-05,
   1.01257e-05,
   1.011779e-05,
   1.010988e-05,
   1.010197e-05,
   1.009406e-05,
   1.008615e-05,
   1.007824e-05,
   1.007033e-05,
   1.006243e-05,
   1.005452e-05,
   1.004661e-05,
   1.00387e-05,
   1.003079e-05,
   1.002288e-05,
   1.001497e-05,
   1.000706e-05,
   9.99915e-06,
   9.991241e-06,
   9.983332e-06,
   9.975422e-06,
   9.967513e-06,
   9.959603e-06,
   9.951694e-06,
   9.943785e-06,
   9.935875e-06,
   9.927966e-06,
   9.920056e-06,
   9.912147e-06,
   9.904238e-06,
   9.896328e-06,
   9.888419e-06,
   9.88051e-06,
   9.8726e-06,
   9.864691e-06,
   9.856781e-06,
   9.848872e-06,
   9.840963e-06,
   9.833053e-06,
   9.825144e-06,
   9.825144e-06,
   9.825144e-06,
   0};
   graph = new TGraph(86,comb_bkg_fx2,comb_bkg_fy2);
   graph->SetName("comb_bkg");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#6666ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(4);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_comb_bkg2 = new TH1F("Graph_comb_bkg2","Projection of ",100,2976.997,3223.003);
   Graph_comb_bkg2->SetMinimum(0);
   Graph_comb_bkg2->SetMaximum(1.150368e-05);
   Graph_comb_bkg2->SetDirectory(0);
   Graph_comb_bkg2->SetStats(0);
   Graph_comb_bkg2->SetLineWidth(2);
   Graph_comb_bkg2->SetMarkerStyle(20);
   Graph_comb_bkg2->GetXaxis()->SetNdivisions(505);
   Graph_comb_bkg2->GetXaxis()->SetLabelFont(132);
   Graph_comb_bkg2->GetXaxis()->SetLabelOffset(0.016);
   Graph_comb_bkg2->GetXaxis()->SetLabelSize(0.063);
   Graph_comb_bkg2->GetXaxis()->SetTitleSize(0.072);
   Graph_comb_bkg2->GetXaxis()->SetTitleOffset(0.95);
   Graph_comb_bkg2->GetXaxis()->SetTitleFont(132);
   Graph_comb_bkg2->GetYaxis()->SetLabelFont(132);
   Graph_comb_bkg2->GetYaxis()->SetLabelOffset(0.016);
   Graph_comb_bkg2->GetYaxis()->SetLabelSize(0.063);
   Graph_comb_bkg2->GetYaxis()->SetTitleSize(0.072);
   Graph_comb_bkg2->GetYaxis()->SetTitleOffset(0.95);
   Graph_comb_bkg2->GetYaxis()->SetTitleFont(132);
   Graph_comb_bkg2->GetZaxis()->SetLabelFont(132);
   Graph_comb_bkg2->GetZaxis()->SetLabelSize(0.063);
   Graph_comb_bkg2->GetZaxis()->SetTitleSize(0.072);
   Graph_comb_bkg2->GetZaxis()->SetTitleOffset(1.2);
   Graph_comb_bkg2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_comb_bkg2);
   
   graph->Draw("l");
   
   Double_t norm_fx3[132] = {
   2997.497,
   2997.5,
   3000,
   3002.5,
   3005,
   3007.5,
   3010,
   3012.5,
   3015,
   3017.5,
   3020,
   3022.5,
   3025,
   3027.5,
   3030,
   3032.5,
   3035,
   3037.5,
   3040,
   3042.5,
   3045,
   3047.5,
   3050,
   3052.5,
   3055,
   3057.5,
   3060,
   3062.5,
   3065,
   3067.5,
   3070,
   3072.5,
   3075,
   3076.25,
   3077.5,
   3078.75,
   3080,
   3081.25,
   3081.875,
   3082.5,
   3083.125,
   3083.75,
   3084.375,
   3085,
   3085.625,
   3086.25,
   3086.875,
   3087.5,
   3088.125,
   3088.75,
   3089.375,
   3090,
   3092.5,
   3093.125,
   3093.75,
   3094.375,
   3094.688,
   3095,
   3095.312,
   3095.625,
   3095.938,
   3096.25,
   3096.562,
   3096.875,
   3097.188,
   3097.5,
   3097.812,
   3098.125,
   3098.438,
   3098.75,
   3099.062,
   3099.375,
   3100,
   3100.625,
   3101.25,
   3102.5,
   3103.125,
   3103.75,
   3104.375,
   3105,
   3105.625,
   3106.25,
   3106.875,
   3107.5,
   3108.125,
   3108.75,
   3109.375,
   3110,
   3110.625,
   3111.25,
   3111.875,
   3112.5,
   3113.75,
   3115,
   3116.25,
   3117.5,
   3120,
   3122.5,
   3125,
   3127.5,
   3130,
   3132.5,
   3135,
   3137.5,
   3140,
   3142.5,
   3145,
   3147.5,
   3150,
   3152.5,
   3155,
   3157.5,
   3160,
   3162.5,
   3165,
   3167.5,
   3170,
   3172.5,
   3175,
   3177.5,
   3180,
   3182.5,
   3185,
   3187.5,
   3190,
   3192.5,
   3195,
   3197.5,
   3200,
   3200,
   3202.5,
   3202.503};
   Double_t norm_fy3[132] = {
   0,
   94.01682,
   94.01682,
   104.155,
   115.6231,
   128.6281,
   143.4142,
   160.2711,
   179.5428,
   201.6406,
   227.0568,
   256.3843,
   290.3391,
   329.7908,
   375.7996,
   429.6651,
   492.988,
   567.7513,
   656.4255,
   762.1066,
   888.7001,
   1041.166,
   1225.847,
   1450.92,
   1727.009,
   2068.038,
   2492.436,
   3024.9,
   3699.307,
   4565.004,
   5705.002,
   7293.828,
   9764.337,
   11625.89,
   14197.58,
   17826.45,
   22988.05,
   30293.26,
   34973.42,
   40468.12,
   46876.39,
   54294.5,
   62811.6,
   72504.75,
   83433.58,
   95634.84,
   109117.2,
   123856.6,
   139792.7,
   156826.8,
   174821.6,
   193602.7,
   272130.7,
   290859,
   307609.4,
   321889.7,
   327964.7,
   333264.5,
   337746.9,
   341376.1,
   344122.5,
   345963.9,
   346885,
   346878.3,
   345943.9,
   344089.5,
   341330.2,
   337688.5,
   333194.1,
   327882.8,
   321797.1,
   314984.4,
   299392.8,
   281574.7,
   262039.5,
   220029.8,
   199239.6,
   179239.1,
   160180.8,
   142202.2,
   125416.4,
   109907.6,
   95727.57,
   82896.46,
   71403.89,
   61212.54,
   52262.32,
   44475.3,
   37760.6,
   32019.28,
   27148.73,
   23046.49,
   16755.77,
   12430.99,
   9486.033,
   7474.602,
   5076.467,
   3754.174,
   2905.241,
   2301.446,
   1849.691,
   1503.292,
   1233.651,
   1021.264,
   852.2228,
   716.4,
   606.3128,
   516.3641,
   442.3204,
   380.9461,
   329.7445,
   286.7716,
   250.5015,
   219.7266,
   193.4846,
   171.003,
   151.6581,
   134.9428,
   120.4427,
   107.8172,
   96.78514,
   87.11283,
   78.60554,
   71.10013,
   64.45934,
   58.56726,
   53.32559,
   48.65071,
   44.47118,
   44.47118,
   44.47118,
   0};
   graph = new TGraph(132,norm_fx3,norm_fy3);
   graph->SetName("norm");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#006600");
   graph->SetLineColor(ci);
   graph->SetLineStyle(5);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_norm3 = new TH1F("Graph_norm3","Projection of ",132,2976.997,3223.003);
   Graph_norm3->SetMinimum(0);
   Graph_norm3->SetMaximum(381573.5);
   Graph_norm3->SetDirectory(0);
   Graph_norm3->SetStats(0);
   Graph_norm3->SetLineWidth(2);
   Graph_norm3->SetMarkerStyle(20);
   Graph_norm3->GetXaxis()->SetNdivisions(505);
   Graph_norm3->GetXaxis()->SetLabelFont(132);
   Graph_norm3->GetXaxis()->SetLabelOffset(0.016);
   Graph_norm3->GetXaxis()->SetLabelSize(0.063);
   Graph_norm3->GetXaxis()->SetTitleSize(0.072);
   Graph_norm3->GetXaxis()->SetTitleOffset(0.95);
   Graph_norm3->GetXaxis()->SetTitleFont(132);
   Graph_norm3->GetYaxis()->SetLabelFont(132);
   Graph_norm3->GetYaxis()->SetLabelOffset(0.016);
   Graph_norm3->GetYaxis()->SetLabelSize(0.063);
   Graph_norm3->GetYaxis()->SetTitleSize(0.072);
   Graph_norm3->GetYaxis()->SetTitleOffset(0.95);
   Graph_norm3->GetYaxis()->SetTitleFont(132);
   Graph_norm3->GetZaxis()->SetLabelFont(132);
   Graph_norm3->GetZaxis()->SetLabelSize(0.063);
   Graph_norm3->GetZaxis()->SetTitleSize(0.072);
   Graph_norm3->GetZaxis()->SetTitleOffset(1.2);
   Graph_norm3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_norm3);
   
   graph->Draw("l");
   
   Double_t data_fx3001[80] = {
   3001.25,
   3003.75,
   3006.25,
   3008.75,
   3011.25,
   3013.75,
   3016.25,
   3018.75,
   3021.25,
   3023.75,
   3026.25,
   3028.75,
   3031.25,
   3033.75,
   3036.25,
   3038.75,
   3041.25,
   3043.75,
   3046.25,
   3048.75,
   3051.25,
   3053.75,
   3056.25,
   3058.75,
   3061.25,
   3063.75,
   3066.25,
   3068.75,
   3071.25,
   3073.75,
   3076.25,
   3078.75,
   3081.25,
   3083.75,
   3086.25,
   3088.75,
   3091.25,
   3093.75,
   3096.25,
   3098.75,
   3101.25,
   3103.75,
   3106.25,
   3108.75,
   3111.25,
   3113.75,
   3116.25,
   3118.75,
   3121.25,
   3123.75,
   3126.25,
   3128.75,
   3131.25,
   3133.75,
   3136.25,
   3138.75,
   3141.25,
   3143.75,
   3146.25,
   3148.75,
   3151.25,
   3153.75,
   3156.25,
   3158.75,
   3161.25,
   3163.75,
   3166.25,
   3168.75,
   3171.25,
   3173.75,
   3176.25,
   3178.75,
   3181.25,
   3183.75,
   3186.25,
   3188.75,
   3191.25,
   3193.75,
   3196.25,
   3198.75};
   Double_t data_fy3001[80] = {
   55,
   70,
   66,
   101,
   88,
   71,
   103,
   138,
   151,
   123,
   176,
   178,
   251,
   282,
   366,
   449,
   552,
   725,
   828,
   1022,
   1249,
   1495,
   1762,
   2157,
   2636,
   3141,
   3907,
   4932,
   6372,
   8581,
   12220,
   18882,
   31149,
   53776,
   93347,
   154627,
   233516,
   307826,
   345785,
   325973,
   260345,
   178799,
   108620,
   60612,
   32850,
   18024,
   10382,
   6642,
   4376,
   3221,
   2498,
   2008,
   1678,
   1461,
   1241,
   1088,
   1035,
   868,
   756,
   652,
   571,
   494,
   417,
   338,
   291,
   265,
   216,
   185,
   156,
   116,
   112,
   112,
   89,
   68,
   66,
   61,
   80,
   54,
   68,
   61};
   Double_t data_felx3001[80] = {
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25};
   Double_t data_fely3001[80] = {
   7.416198,
   8.3666,
   8.124038,
   10.04988,
   9.380832,
   8.42615,
   10.14889,
   11.74734,
   12.28821,
   11.09054,
   13.2665,
   13.34166,
   15.84298,
   16.79286,
   19.13113,
   21.18962,
   23.49468,
   26.92582,
   28.77499,
   31.96873,
   35.34119,
   38.66523,
   41.97618,
   46.44351,
   51.34199,
   56.04463,
   62.506,
   70.2282,
   79.82481,
   92.63369,
   110.5441,
   137.4118,
   176.4908,
   231.8965,
   305.5274,
   393.2264,
   483.2349,
   554.8207,
   588.0349,
   570.9405,
   510.2401,
   422.8463,
   329.5755,
   246.195,
   181.2457,
   134.2535,
   101.8921,
   81.49847,
   66.15134,
   56.75385,
   49.98,
   44.81071,
   40.9634,
   38.22303,
   35.22783,
   32.98485,
   32.17142,
   29.46184,
   27.49545,
   25.53429,
   23.89561,
   22.22611,
   20.42058,
   18.38478,
   17.05872,
   16.27882,
   14.69694,
   13.60147,
   12.49,
   10.77033,
   10.58301,
   10.58301,
   9.433981,
   8.246211,
   8.124038,
   7.81025,
   8.944272,
   7.348469,
   8.246211,
   7.81025};
   Double_t data_fehx3001[80] = {
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25,
   1.25};
   Double_t data_fehy3001[80] = {
   7.416198,
   8.3666,
   8.124038,
   10.04988,
   9.380832,
   8.42615,
   10.14889,
   11.74734,
   12.28821,
   11.09054,
   13.2665,
   13.34166,
   15.84298,
   16.79286,
   19.13113,
   21.18962,
   23.49468,
   26.92582,
   28.77499,
   31.96873,
   35.34119,
   38.66523,
   41.97618,
   46.44351,
   51.34199,
   56.04463,
   62.506,
   70.2282,
   79.82481,
   92.63369,
   110.5441,
   137.4118,
   176.4908,
   231.8965,
   305.5274,
   393.2264,
   483.2349,
   554.8207,
   588.0349,
   570.9405,
   510.2401,
   422.8463,
   329.5755,
   246.195,
   181.2457,
   134.2535,
   101.8921,
   81.49847,
   66.15134,
   56.75385,
   49.98,
   44.81071,
   40.9634,
   38.22303,
   35.22783,
   32.98485,
   32.17142,
   29.46184,
   27.49545,
   25.53429,
   23.89561,
   22.22611,
   20.42058,
   18.38478,
   17.05872,
   16.27882,
   14.69694,
   13.60147,
   12.49,
   10.77033,
   10.58301,
   10.58301,
   9.433981,
   8.246211,
   8.124038,
   7.81025,
   8.944272,
   7.348469,
   8.246211,
   7.81025};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(80,data_fx3001,data_fy3001,data_felx3001,data_fehx3001,data_fely3001,data_fehy3001);
   grae->SetName("data");
   grae->SetTitle("");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3001 = new TH1F("Graph_data3001","",100,2980,3220);
   Graph_data3001->SetMinimum(41.98638);
   Graph_data3001->SetMaximum(381005.7);
   Graph_data3001->SetDirectory(0);
   Graph_data3001->SetStats(0);
   Graph_data3001->SetLineWidth(2);
   Graph_data3001->SetMarkerStyle(20);
   Graph_data3001->GetXaxis()->SetNdivisions(505);
   Graph_data3001->GetXaxis()->SetLabelFont(132);
   Graph_data3001->GetXaxis()->SetLabelOffset(0.016);
   Graph_data3001->GetXaxis()->SetLabelSize(0.063);
   Graph_data3001->GetXaxis()->SetTitleSize(0.072);
   Graph_data3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3001->GetXaxis()->SetTitleFont(132);
   Graph_data3001->GetYaxis()->SetLabelFont(132);
   Graph_data3001->GetYaxis()->SetLabelOffset(0.016);
   Graph_data3001->GetYaxis()->SetLabelSize(0.063);
   Graph_data3001->GetYaxis()->SetTitleSize(0.072);
   Graph_data3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3001->GetYaxis()->SetTitleFont(132);
   Graph_data3001->GetZaxis()->SetLabelFont(132);
   Graph_data3001->GetZaxis()->SetLabelSize(0.063);
   Graph_data3001->GetZaxis()->SetTitleSize(0.072);
   Graph_data3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3001);
   
   grae->Draw("p");
   
   TH1D *frame_557b495fc1c0__2 = new TH1D("frame_557b495fc1c0__2","A RooPlot of \"#it{m}(#it{#mu}^{#plus}#it{#mu}^{#minus}) [MeV/#it{c}^{2}]\"",80,3000,3200);
   frame_557b495fc1c0__2->SetBinContent(1,364229.2);
   frame_557b495fc1c0__2->SetMinimum(0);
   frame_557b495fc1c0__2->SetMaximum(364229.2);
   frame_557b495fc1c0__2->SetEntries(3);
   frame_557b495fc1c0__2->SetDirectory(0);
   frame_557b495fc1c0__2->SetStats(0);
   frame_557b495fc1c0__2->SetLineWidth(2);
   frame_557b495fc1c0__2->SetMarkerStyle(20);
   frame_557b495fc1c0__2->GetXaxis()->SetTitle("#it{m}(#it{#mu}^{#plus}#it{#mu}^{#minus}) [MeV/#it{c}^{2}]");
   frame_557b495fc1c0__2->GetXaxis()->SetNdivisions(505);
   frame_557b495fc1c0__2->GetXaxis()->SetLabelFont(132);
   frame_557b495fc1c0__2->GetXaxis()->SetLabelOffset(0.016);
   frame_557b495fc1c0__2->GetXaxis()->SetLabelSize(0.063);
   frame_557b495fc1c0__2->GetXaxis()->SetTitleSize(0.072);
   frame_557b495fc1c0__2->GetXaxis()->SetTitleOffset(0.95);
   frame_557b495fc1c0__2->GetXaxis()->SetTitleFont(132);
   frame_557b495fc1c0__2->GetYaxis()->SetTitle("Candidates per 2.5 MeV/#it{c}^{2}");
   frame_557b495fc1c0__2->GetYaxis()->SetLabelFont(132);
   frame_557b495fc1c0__2->GetYaxis()->SetLabelOffset(0.016);
   frame_557b495fc1c0__2->GetYaxis()->SetLabelSize(0.063);
   frame_557b495fc1c0__2->GetYaxis()->SetTitleSize(0.072);
   frame_557b495fc1c0__2->GetYaxis()->SetTitleOffset(0.95);
   frame_557b495fc1c0__2->GetYaxis()->SetTitleFont(132);
   frame_557b495fc1c0__2->GetZaxis()->SetLabelFont(132);
   frame_557b495fc1c0__2->GetZaxis()->SetLabelSize(0.063);
   frame_557b495fc1c0__2->GetZaxis()->SetTitleSize(0.072);
   frame_557b495fc1c0__2->GetZaxis()->SetTitleOffset(1.2);
   frame_557b495fc1c0__2->GetZaxis()->SetTitleFont(132);
   frame_557b495fc1c0__2->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.19,0.82,0.44,0.92,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.21,0.8,"9 fb^{#minus1}");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1allupB_DTF_dimuon_M->Modified();
   c1allupB_DTF_dimuon_M->cd();
   c1allupB_DTF_dimuon_M->SetSelected(c1allupB_DTF_dimuon_M);
}


==> Fig3b.C <==
void Fig3b()
{
//=========Macro generated from canvas: c1allupB_M/c1
//=========  (Tue Mar 28 22:51:40 2023) by ROOT version 6.24/06
   TCanvas *c1allupB_M = new TCanvas("c1allupB_M", "c1",0,0,600,400);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1allupB_M->SetHighLightColor(2);
   c1allupB_M->Range(5001.282,-112821.9,6052.564,592314.8);
   c1allupB_M->SetFillColor(0);
   c1allupB_M->SetBorderMode(0);
   c1allupB_M->SetBorderSize(2);
   c1allupB_M->SetTickx(1);
   c1allupB_M->SetTicky(1);
   c1allupB_M->SetLeftMargin(0.17);
   c1allupB_M->SetRightMargin(0.05);
   c1allupB_M->SetTopMargin(0.07);
   c1allupB_M->SetBottomMargin(0.16);
   c1allupB_M->SetFrameLineWidth(2);
   c1allupB_M->SetFrameBorderMode(0);
   c1allupB_M->SetFrameLineWidth(2);
   c1allupB_M->SetFrameBorderMode(0);
   
   TH1D *frame_557b1cb269d0__3 = new TH1D("frame_557b1cb269d0__3","A RooPlot of \"#it{m}(#it{K}^{#minus}#it{#mu}^{#plus}#it{#mu}^{#minus}) [MeV/#it{c}^{2}]\"",82,5180,6000);
   frame_557b1cb269d0__3->SetBinContent(1,542955.2);
   frame_557b1cb269d0__3->SetMinimum(0);
   frame_557b1cb269d0__3->SetMaximum(542955.2);
   frame_557b1cb269d0__3->SetEntries(3);
   frame_557b1cb269d0__3->SetDirectory(0);
   frame_557b1cb269d0__3->SetStats(0);
   frame_557b1cb269d0__3->SetLineWidth(2);
   frame_557b1cb269d0__3->SetMarkerStyle(20);
   frame_557b1cb269d0__3->GetXaxis()->SetTitle("#it{m}(#it{K}^{#minus}#it{#mu}^{#plus}#it{#mu}^{#minus}) [MeV/#it{c}^{2}]");
   frame_557b1cb269d0__3->GetXaxis()->SetNdivisions(505);
   frame_557b1cb269d0__3->GetXaxis()->SetLabelFont(132);
   frame_557b1cb269d0__3->GetXaxis()->SetLabelOffset(0.016);
   frame_557b1cb269d0__3->GetXaxis()->SetLabelSize(0.063);
   frame_557b1cb269d0__3->GetXaxis()->SetTitleSize(0.072);
   frame_557b1cb269d0__3->GetXaxis()->SetTitleOffset(0.95);
   frame_557b1cb269d0__3->GetXaxis()->SetTitleFont(132);
   frame_557b1cb269d0__3->GetYaxis()->SetTitle("Candidates per 10.0 MeV/#it{c}^{2}");
   frame_557b1cb269d0__3->GetYaxis()->SetLabelFont(132);
   frame_557b1cb269d0__3->GetYaxis()->SetLabelOffset(0.016);
   frame_557b1cb269d0__3->GetYaxis()->SetLabelSize(0.063);
   frame_557b1cb269d0__3->GetYaxis()->SetTitleSize(0.072);
   frame_557b1cb269d0__3->GetYaxis()->SetTitleOffset(0.95);
   frame_557b1cb269d0__3->GetYaxis()->SetTitleFont(132);
   frame_557b1cb269d0__3->GetZaxis()->SetLabelFont(132);
   frame_557b1cb269d0__3->GetZaxis()->SetLabelSize(0.063);
   frame_557b1cb269d0__3->GetZaxis()->SetTitleSize(0.072);
   frame_557b1cb269d0__3->GetZaxis()->SetTitleOffset(1.2);
   frame_557b1cb269d0__3->GetZaxis()->SetTitleFont(132);
   frame_557b1cb269d0__3->Draw("FUNC");
   
   Double_t total_fx4[129] = {
   5169.99,
   5170,
   5180,
   5190,
   5200,
   5210,
   5220,
   5225,
   5230,
   5235,
   5237.5,
   5240,
   5242.5,
   5245,
   5246.25,
   5247.5,
   5248.75,
   5250,
   5252.5,
   5255,
   5257.5,
   5260,
   5262.5,
   5265,
   5267.5,
   5270,
   5271.25,
   5272.5,
   5273.75,
   5275,
   5276.25,
   5277.5,
   5278.75,
   5280,
   5281.25,
   5282.5,
   5283.75,
   5285,
   5286.25,
   5287.5,
   5288.75,
   5290,
   5292.5,
   5295,
   5297.5,
   5300,
   5302.5,
   5305,
   5307.5,
   5310,
   5312.5,
   5315,
   5317.5,
   5320,
   5322.5,
   5325,
   5327.5,
   5330,
   5335,
   5340,
   5350,
   5360,
   5370,
   5380,
   5390,
   5400,
   5410,
   5420,
   5430,
   5440,
   5450,
   5460,
   5470,
   5480,
   5490,
   5500,
   5510,
   5520,
   5530,
   5540,
   5550,
   5560,
   5570,
   5580,
   5590,
   5600,
   5610,
   5620,
   5630,
   5640,
   5650,
   5660,
   5670,
   5680,
   5690,
   5700,
   5710,
   5720,
   5730,
   5740,
   5750,
   5760,
   5770,
   5780,
   5790,
   5800,
   5810,
   5820,
   5830,
   5840,
   5850,
   5860,
   5870,
   5880,
   5890,
   5900,
   5910,
   5920,
   5930,
   5940,
   5950,
   5960,
   5970,
   5980,
   5990,
   6000,
   6000,
   6010,
   6010.01};
   Double_t total_fy4[129] = {
   0,
   6539.986,
   6539.986,
   8094.272,
   10349.65,
   13822.12,
   19600.12,
   24048.81,
   30268.75,
   39299.7,
   45404.36,
   53019.85,
   62658.71,
   75059.59,
   82618.33,
   91315.36,
   101374.8,
   112895.1,
   139048,
   169220.3,
   203468.5,
   241646.8,
   283313.7,
   327603.8,
   373059.6,
   417443.4,
   438283.5,
   457602.8,
   474887.3,
   489624.2,
   501367,
   509829.4,
   514981.7,
   517059.4,
   516376.4,
   513028.6,
   506819.2,
   497506.6,
   485061.3,
   469723.1,
   451920.4,
   432166.8,
   388858.8,
   343425.5,
   298524.4,
   255893.7,
   216564.9,
   181071.9,
   149614.5,
   122172.1,
   98581.5,
   78587.35,
   61877.56,
   48108.19,
   36922.57,
   27966.36,
   21213.99,
   16368.16,
   10182.29,
   6670.833,
   3277.499,
   1861.691,
   1174.848,
   798.2419,
   571.6925,
   425.8143,
   326.9765,
   257.3047,
   206.5959,
   168.6962,
   139.7285,
   117.16,
   99.285,
   84.92338,
   73.23932,
   63.62827,
   55.64473,
   48.95487,
   43.30477,
   38.49868,
   34.38385,
   30.8398,
   27.77053,
   25.09887,
   22.76229,
   20.70971,
   18.89913,
   17.29583,
   15.87086,
   14.60002,
   13.46294,
   12.4424,
   11.52378,
   10.6946,
   9.944169,
   9.263306,
   8.644083,
   8.079633,
   7.56399,
   7.091953,
   6.658974,
   6.261065,
   5.894719,
   5.55684,
   5.244695,
   4.95586,
   4.688179,
   4.439734,
   4.208814,
   3.993886,
   3.793577,
   3.606654,
   3.432007,
   3.268636,
   3.115637,
   2.972192,
   2.83756,
   2.711068,
   2.592104,
   2.480112,
   2.374584,
   2.275055,
   2.181101,
   2.092334,
   2.008396,
   1.928962,
   1.928962,
   1.928962,
   0};
   TGraph *graph = new TGraph(129,total_fx4,total_fy4);
   graph->SetName("total");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_total4 = new TH1F("Graph_total4","Projection of ",129,5085.988,6094.012);
   Graph_total4->SetMinimum(0);
   Graph_total4->SetMaximum(568765.3);
   Graph_total4->SetDirectory(0);
   Graph_total4->SetStats(0);
   Graph_total4->SetLineWidth(2);
   Graph_total4->SetMarkerStyle(20);
   Graph_total4->GetXaxis()->SetNdivisions(505);
   Graph_total4->GetXaxis()->SetLabelFont(132);
   Graph_total4->GetXaxis()->SetLabelOffset(0.016);
   Graph_total4->GetXaxis()->SetLabelSize(0.063);
   Graph_total4->GetXaxis()->SetTitleSize(0.072);
   Graph_total4->GetXaxis()->SetTitleOffset(0.95);
   Graph_total4->GetXaxis()->SetTitleFont(132);
   Graph_total4->GetYaxis()->SetLabelFont(132);
   Graph_total4->GetYaxis()->SetLabelOffset(0.016);
   Graph_total4->GetYaxis()->SetLabelSize(0.063);
   Graph_total4->GetYaxis()->SetTitleSize(0.072);
   Graph_total4->GetYaxis()->SetTitleOffset(0.95);
   Graph_total4->GetYaxis()->SetTitleFont(132);
   Graph_total4->GetZaxis()->SetLabelFont(132);
   Graph_total4->GetZaxis()->SetLabelSize(0.063);
   Graph_total4->GetZaxis()->SetTitleSize(0.072);
   Graph_total4->GetZaxis()->SetTitleOffset(1.2);
   Graph_total4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total4);
   
   graph->Draw("l");
   
   Double_t comb_bkg_fx5[108] = {
   5169.99,
   5170,
   5180,
   5181.25,
   5182.5,
   5183.75,
   5185,
   5186.25,
   5187.5,
   5188.75,
   5190,
   5191.25,
   5192.5,
   5195,
   5197.5,
   5200,
   5202.5,
   5205,
   5207.5,
   5210,
   5212.5,
   5215,
   5217.5,
   5220,
   5225,
   5230,
   5235,
   5240,
   5245,
   5250,
   5260,
   5270,
   5280,
   5290,
   5300,
   5310,
   5320,
   5330,
   5340,
   5350,
   5360,
   5370,
   5380,
   5390,
   5400,
   5410,
   5420,
   5430,
   5440,
   5450,
   5460,
   5470,
   5480,
   5490,
   5500,
   5510,
   5520,
   5530,
   5540,
   5550,
   5560,
   5570,
   5580,
   5590,
   5600,
   5610,
   5620,
   5630,
   5640,
   5650,
   5660,
   5670,
   5680,
   5690,
   5700,
   5710,
   5720,
   5730,
   5740,
   5750,
   5760,
   5770,
   5780,
   5790,
   5800,
   5810,
   5820,
   5830,
   5840,
   5850,
   5860,
   5870,
   5880,
   5890,
   5900,
   5910,
   5920,
   5930,
   5940,
   5950,
   5960,
   5970,
   5980,
   5990,
   6000,
   6000,
   6010,
   6010.01};
   Double_t comb_bkg_fy5[108] = {
   0,
   2.054425e-06,
   2.054425e-06,
   1.930956e-06,
   1.814908e-06,
   1.705834e-06,
   1.603315e-06,
   1.506958e-06,
   1.416391e-06,
   1.331268e-06,
   1.25126e-06,
   1.176061e-06,
   1.105381e-06,
   9.765092e-07,
   8.626621e-07,
   7.620879e-07,
   6.732392e-07,
   5.94749e-07,
   5.254097e-07,
   4.641544e-07,
   4.100406e-07,
   3.622356e-07,
   3.200041e-07,
   2.826961e-07,
   2.206219e-07,
   1.721778e-07,
   1.343711e-07,
   1.04866e-07,
   8.183958e-08,
   6.386929e-08,
   3.889999e-08,
   2.369228e-08,
   1.442993e-08,
   8.788641e-09,
   5.352777e-09,
   3.260142e-09,
   1.98561e-09,
   1.209348e-09,
   7.365611e-10,
   4.486072e-10,
   2.73227e-10,
   1.664106e-10,
   1.013534e-10,
   6.172994e-11,
   3.759701e-11,
   2.289869e-11,
   1.394659e-11,
   8.494259e-12,
   5.173481e-12,
   3.150941e-12,
   1.9191e-12,
   1.16884e-12,
   7.118894e-13,
   4.335807e-13,
   2.64075e-13,
   1.608366e-13,
   9.795851e-14,
   5.966224e-14,
   3.633766e-14,
   2.213168e-14,
   1.347944e-14,
   8.209737e-15,
   5.000192e-15,
   3.045398e-15,
   1.854819e-15,
   1.129689e-15,
   6.880441e-16,
   4.190576e-16,
   2.552296e-16,
   1.554492e-16,
   9.467731e-17,
   5.766381e-17,
   3.51205e-17,
   2.139036e-17,
   1.302793e-17,
   7.934745e-18,
   4.832706e-18,
   2.94339e-18,
   1.79269e-18,
   1.091849e-18,
   6.649975e-19,
   4.050209e-19,
   2.466805e-19,
   1.502423e-19,
   9.150602e-20,
   5.573231e-20,
   3.394412e-20,
   2.067388e-20,
   1.259155e-20,
   7.668964e-21,
   4.670831e-21,
   2.844799e-21,
   1.732642e-21,
   1.055277e-21,
   6.427229e-22,
   3.914544e-22,
   2.384178e-22,
   1.452098e-22,
   8.844095e-23,
   5.386552e-23,
   3.280713e-23,
   1.998139e-23,
   1.216979e-23,
   7.412086e-24,
   4.514378e-24,
   4.514378e-24,
   4.514378e-24,
   0};
   graph = new TGraph(108,comb_bkg_fx5,comb_bkg_fy5);
   graph->SetName("comb_bkg");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#6666ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(4);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_comb_bkg5 = new TH1F("Graph_comb_bkg5","Projection of ",108,5085.988,6094.012);
   Graph_comb_bkg5->SetMinimum(0);
   Graph_comb_bkg5->SetMaximum(2.259867e-06);
   Graph_comb_bkg5->SetDirectory(0);
   Graph_comb_bkg5->SetStats(0);
   Graph_comb_bkg5->SetLineWidth(2);
   Graph_comb_bkg5->SetMarkerStyle(20);
   Graph_comb_bkg5->GetXaxis()->SetNdivisions(505);
   Graph_comb_bkg5->GetXaxis()->SetLabelFont(132);
   Graph_comb_bkg5->GetXaxis()->SetLabelOffset(0.016);
   Graph_comb_bkg5->GetXaxis()->SetLabelSize(0.063);
   Graph_comb_bkg5->GetXaxis()->SetTitleSize(0.072);
   Graph_comb_bkg5->GetXaxis()->SetTitleOffset(0.95);
   Graph_comb_bkg5->GetXaxis()->SetTitleFont(132);
   Graph_comb_bkg5->GetYaxis()->SetLabelFont(132);
   Graph_comb_bkg5->GetYaxis()->SetLabelOffset(0.016);
   Graph_comb_bkg5->GetYaxis()->SetLabelSize(0.063);
   Graph_comb_bkg5->GetYaxis()->SetTitleSize(0.072);
   Graph_comb_bkg5->GetYaxis()->SetTitleOffset(0.95);
   Graph_comb_bkg5->GetYaxis()->SetTitleFont(132);
   Graph_comb_bkg5->GetZaxis()->SetLabelFont(132);
   Graph_comb_bkg5->GetZaxis()->SetLabelSize(0.063);
   Graph_comb_bkg5->GetZaxis()->SetTitleSize(0.072);
   Graph_comb_bkg5->GetZaxis()->SetTitleOffset(1.2);
   Graph_comb_bkg5->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_comb_bkg5);
   
   graph->Draw("l");
   
   Double_t norm_fx6[129] = {
   5169.99,
   5170,
   5180,
   5190,
   5200,
   5210,
   5220,
   5225,
   5230,
   5235,
   5237.5,
   5240,
   5242.5,
   5245,
   5246.25,
   5247.5,
   5248.75,
   5250,
   5252.5,
   5255,
   5257.5,
   5260,
   5262.5,
   5265,
   5267.5,
   5270,
   5271.25,
   5272.5,
   5273.75,
   5275,
   5276.25,
   5277.5,
   5278.75,
   5280,
   5281.25,
   5282.5,
   5283.75,
   5285,
   5286.25,
   5287.5,
   5288.75,
   5290,
   5292.5,
   5295,
   5297.5,
   5300,
   5302.5,
   5305,
   5307.5,
   5310,
   5312.5,
   5315,
   5317.5,
   5320,
   5322.5,
   5325,
   5327.5,
   5330,
   5335,
   5340,
   5350,
   5360,
   5370,
   5380,
   5390,
   5400,
   5410,
   5420,
   5430,
   5440,
   5450,
   5460,
   5470,
   5480,
   5490,
   5500,
   5510,
   5520,
   5530,
   5540,
   5550,
   5560,
   5570,
   5580,
   5590,
   5600,
   5610,
   5620,
   5630,
   5640,
   5650,
   5660,
   5670,
   5680,
   5690,
   5700,
   5710,
   5720,
   5730,
   5740,
   5750,
   5760,
   5770,
   5780,
   5790,
   5800,
   5810,
   5820,
   5830,
   5840,
   5850,
   5860,
   5870,
   5880,
   5890,
   5900,
   5910,
   5920,
   5930,
   5940,
   5950,
   5960,
   5970,
   5980,
   5990,
   6000,
   6000,
   6010,
   6010.01};
   Double_t norm_fy6[129] = {
   0,
   6542.212,
   6542.212,
   8096.898,
   10352.8,
   13825.94,
   19604.86,
   24054.13,
   30274.77,
   39306.56,
   45411.7,
   53027.73,
   62667.19,
   75068.73,
   82627.83,
   91325.25,
   101385.1,
   112905.8,
   139059.7,
   169233,
   203482.5,
   241662.1,
   283330.7,
   327622.7,
   373080.7,
   417467.1,
   438308.7,
   457629.6,
   474915.9,
   489654.8,
   501399.8,
   509864.6,
   515019.6,
   517100.2,
   516420.6,
   513076.5,
   506871.4,
   497563.2,
   485122.6,
   469789.4,
   451991.8,
   432243.5,
   388946.7,
   343525.3,
   298636.5,
   256018.4,
   216702.1,
   181221.6,
   149775.9,
   122344.6,
   98763.82,
   78778.2,
   62075.34,
   48311.09,
   37128.63,
   28173.54,
   21420.19,
   16571.34,
   10373.67,
   6843.957,
   3405.239,
   1953.854,
   1241.401,
   846.3442,
   606.4899,
   451.009,
   345.2342,
   270.547,
   216.2088,
   175.6805,
   144.8072,
   120.8562,
   101.9773,
   86.88608,
   74.67134,
   64.67397,
   56.40895,
   49.51384,
   43.71395,
   38.79846,
   34.60366,
   31.0011,
   27.88898,
   25.18593,
   22.82633,
   20.75685,
   18.93386,
   17.32143,
   15.88975,
   14.61397,
   13.47325,
   12.45003,
   11.52943,
   10.69878,
   9.947267,
   9.265605,
   8.64579,
   8.080901,
   7.564933,
   7.092654,
   6.659496,
   6.261454,
   5.895009,
   5.557057,
   5.244857,
   4.95598,
   4.688269,
   4.439802,
   4.208865,
   3.993924,
   3.793605,
   3.606675,
   3.432023,
   3.268648,
   3.115646,
   2.972199,
   2.837565,
   2.711072,
   2.592107,
   2.480115,
   2.374586,
   2.275056,
   2.181102,
   2.092334,
   2.008397,
   1.928962,
   1.928962,
   1.928962,
   0};
   graph = new TGraph(129,norm_fx6,norm_fy6);
   graph->SetName("norm");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#006600");
   graph->SetLineColor(ci);
   graph->SetLineStyle(5);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_norm6 = new TH1F("Graph_norm6","Projection of ",129,5085.988,6094.012);
   Graph_norm6->SetMinimum(0);
   Graph_norm6->SetMaximum(568810.2);
   Graph_norm6->SetDirectory(0);
   Graph_norm6->SetStats(0);
   Graph_norm6->SetLineWidth(2);
   Graph_norm6->SetMarkerStyle(20);
   Graph_norm6->GetXaxis()->SetNdivisions(505);
   Graph_norm6->GetXaxis()->SetLabelFont(132);
   Graph_norm6->GetXaxis()->SetLabelOffset(0.016);
   Graph_norm6->GetXaxis()->SetLabelSize(0.063);
   Graph_norm6->GetXaxis()->SetTitleSize(0.072);
   Graph_norm6->GetXaxis()->SetTitleOffset(0.95);
   Graph_norm6->GetXaxis()->SetTitleFont(132);
   Graph_norm6->GetYaxis()->SetLabelFont(132);
   Graph_norm6->GetYaxis()->SetLabelOffset(0.016);
   Graph_norm6->GetYaxis()->SetLabelSize(0.063);
   Graph_norm6->GetYaxis()->SetTitleSize(0.072);
   Graph_norm6->GetYaxis()->SetTitleOffset(0.95);
   Graph_norm6->GetYaxis()->SetTitleFont(132);
   Graph_norm6->GetZaxis()->SetLabelFont(132);
   Graph_norm6->GetZaxis()->SetLabelSize(0.063);
   Graph_norm6->GetZaxis()->SetTitleSize(0.072);
   Graph_norm6->GetZaxis()->SetTitleOffset(1.2);
   Graph_norm6->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_norm6);
   
   graph->Draw("l");
   
   Double_t data_fx3002[44] = {
   5185,
   5195,
   5205,
   5215,
   5225,
   5235,
   5245,
   5255,
   5265,
   5275,
   5285,
   5295,
   5305,
   5315,
   5325,
   5335,
   5345,
   5355,
   5365,
   5375,
   5385,
   5395,
   5405,
   5415,
   5425,
   5435,
   5445,
   5455,
   5465,
   5475,
   5485,
   5495,
   5505,
   5515,
   5525,
   5535,
   5545,
   5555,
   5565,
   5575,
   5595,
   5635,
   5645,
   5665};
   Double_t data_fy3002[44] = {
   6720,
   8534,
   11227,
   15446,
   22865,
   39975,
   81771,
   175364,
   327085,
   471598,
   488530,
   353844,
   186743,
   77617,
   29146,
   11072,
   5129,
   2592,
   1571,
   976,
   635,
   397,
   334,
   272,
   197,
   136,
   102,
   58,
   46,
   43,
   22,
   12,
   8,
   12,
   5,
   6,
   2,
   3,
   1,
   3,
   1,
   2,
   1,
   1};
   Double_t data_felx3002[44] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t data_fely3002[44] = {
   81.97561,
   92.37965,
   105.9575,
   124.2819,
   151.2118,
   199.9375,
   285.9563,
   418.7649,
   571.9135,
   686.7299,
   698.9492,
   594.8479,
   432.1377,
   278.5983,
   170.722,
   105.2236,
   71.61704,
   50.91169,
   39.63584,
   31.241,
   25.19921,
   19.92486,
   18.27567,
   16.49242,
   14.03567,
   11.6619,
   10.0995,
   7.615773,
   6.78233,
   6.557439,
   4.690416,
   3.464102,
   2.828427,
   3.464102,
   2.236068,
   2.44949,
   1.414214,
   1.732051,
   1,
   1.732051,
   1,
   1.414214,
   1,
   1};
   Double_t data_fehx3002[44] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t data_fehy3002[44] = {
   81.97561,
   92.37965,
   105.9575,
   124.2819,
   151.2118,
   199.9375,
   285.9563,
   418.7649,
   571.9135,
   686.7299,
   698.9492,
   594.8479,
   432.1377,
   278.5983,
   170.722,
   105.2236,
   71.61704,
   50.91169,
   39.63584,
   31.241,
   25.19921,
   19.92486,
   18.27567,
   16.49242,
   14.03567,
   11.6619,
   10.0995,
   7.615773,
   6.78233,
   6.557439,
   4.690416,
   3.464102,
   2.828427,
   3.464102,
   2.236068,
   2.44949,
   1.414214,
   1.732051,
   1,
   1.732051,
   1,
   1.414214,
   1,
   1};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(44,data_fx3002,data_fy3002,data_felx3002,data_fehx3002,data_fely3002,data_fehy3002);
   grae->SetName("data");
   grae->SetTitle("");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3002 = new TH1F("Graph_data3002","",100,5131,5719);
   Graph_data3002->SetMinimum(0);
   Graph_data3002->SetMaximum(538151.8);
   Graph_data3002->SetDirectory(0);
   Graph_data3002->SetStats(0);
   Graph_data3002->SetLineWidth(2);
   Graph_data3002->SetMarkerStyle(20);
   Graph_data3002->GetXaxis()->SetNdivisions(505);
   Graph_data3002->GetXaxis()->SetLabelFont(132);
   Graph_data3002->GetXaxis()->SetLabelOffset(0.016);
   Graph_data3002->GetXaxis()->SetLabelSize(0.063);
   Graph_data3002->GetXaxis()->SetTitleSize(0.072);
   Graph_data3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3002->GetXaxis()->SetTitleFont(132);
   Graph_data3002->GetYaxis()->SetLabelFont(132);
   Graph_data3002->GetYaxis()->SetLabelOffset(0.016);
   Graph_data3002->GetYaxis()->SetLabelSize(0.063);
   Graph_data3002->GetYaxis()->SetTitleSize(0.072);
   Graph_data3002->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3002->GetYaxis()->SetTitleFont(132);
   Graph_data3002->GetZaxis()->SetLabelFont(132);
   Graph_data3002->GetZaxis()->SetLabelSize(0.063);
   Graph_data3002->GetZaxis()->SetTitleSize(0.072);
   Graph_data3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3002);
   
   grae->Draw("p");
   
   TH1D *frame_557b1cb269d0__4 = new TH1D("frame_557b1cb269d0__4","A RooPlot of \"#it{m}(#it{K}^{#minus}#it{#mu}^{#plus}#it{#mu}^{#minus}) [MeV/#it{c}^{2}]\"",82,5180,6000);
   frame_557b1cb269d0__4->SetBinContent(1,542955.2);
   frame_557b1cb269d0__4->SetMinimum(0);
   frame_557b1cb269d0__4->SetMaximum(542955.2);
   frame_557b1cb269d0__4->SetEntries(3);
   frame_557b1cb269d0__4->SetDirectory(0);
   frame_557b1cb269d0__4->SetStats(0);
   frame_557b1cb269d0__4->SetLineWidth(2);
   frame_557b1cb269d0__4->SetMarkerStyle(20);
   frame_557b1cb269d0__4->GetXaxis()->SetTitle("#it{m}(#it{K}^{#minus}#it{#mu}^{#plus}#it{#mu}^{#minus}) [MeV/#it{c}^{2}]");
   frame_557b1cb269d0__4->GetXaxis()->SetNdivisions(505);
   frame_557b1cb269d0__4->GetXaxis()->SetLabelFont(132);
   frame_557b1cb269d0__4->GetXaxis()->SetLabelOffset(0.016);
   frame_557b1cb269d0__4->GetXaxis()->SetLabelSize(0.063);
   frame_557b1cb269d0__4->GetXaxis()->SetTitleSize(0.072);
   frame_557b1cb269d0__4->GetXaxis()->SetTitleOffset(0.95);
   frame_557b1cb269d0__4->GetXaxis()->SetTitleFont(132);
   frame_557b1cb269d0__4->GetYaxis()->SetTitle("Candidates per 10.0 MeV/#it{c}^{2}");
   frame_557b1cb269d0__4->GetYaxis()->SetLabelFont(132);
   frame_557b1cb269d0__4->GetYaxis()->SetLabelOffset(0.016);
   frame_557b1cb269d0__4->GetYaxis()->SetLabelSize(0.063);
   frame_557b1cb269d0__4->GetYaxis()->SetTitleSize(0.072);
   frame_557b1cb269d0__4->GetYaxis()->SetTitleOffset(0.95);
   frame_557b1cb269d0__4->GetYaxis()->SetTitleFont(132);
   frame_557b1cb269d0__4->GetZaxis()->SetLabelFont(132);
   frame_557b1cb269d0__4->GetZaxis()->SetLabelSize(0.063);
   frame_557b1cb269d0__4->GetZaxis()->SetTitleSize(0.072);
   frame_557b1cb269d0__4->GetZaxis()->SetTitleOffset(1.2);
   frame_557b1cb269d0__4->GetZaxis()->SetTitleFont(132);
   frame_557b1cb269d0__4->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.65,0.26,0.9,0.36,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.665,0.24,"9 fb^{#minus1}");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.53,0.5,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.057);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("data","Data","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total","Total fit","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("norm","#it{B}^{#minus} #rightarrow #it{J/#psi}(#it{#mu}^{#plus}#it{#mu}^{#minus}) #it{K}^{#minus} ","l");

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(5);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("jpsipi_bkg","#it{B}^{#minus} #rightarrow #it{J/#psi}(#it{#mu}^{#plus}#it{#mu}^{#minus}) #it{#pi}^{#minus} ","l");

   ci = TColor::GetColor("#ff6600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("comb_bkg","Combinatorial","l");

   ci = TColor::GetColor("#6666ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(4);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   c1allupB_M->Modified();
   c1allupB_M->cd();
   c1allupB_M->SetSelected(c1allupB_M);
}


==> Fig4.py <==
#!/usr/bin/env python

# To run this script you need numpy and matplotlib.
# Do on the shell:
# python Fig4.py

import numpy as np
from matplotlib import pyplot as plt

ysys = np.array([
    0.00000000e+00, 3.24145527e-10, 6.48291054e-10, 9.72436581e-10,
    1.29658211e-09, 1.62072764e-09, 1.94487316e-09, 2.26901869e-09,
    2.59316422e-09, 2.91730974e-09, 3.24145527e-09, 3.56560080e-09,
    3.88974633e-09, 4.21389185e-09, 4.86218291e-09, 5.18632843e-09,
    5.51047396e-09, 5.83461949e-09, 6.15876502e-09, 6.48291054e-09,
    6.80705607e-09, 7.13120160e-09, 7.45534712e-09, 7.77949265e-09,
    8.10363818e-09, 8.42778371e-09, 8.75192923e-09, 9.07607476e-09,
    9.40022029e-09, 9.72436581e-09, 1.00485113e-08, 1.03726569e-08,
    1.06968024e-08, 1.10209479e-08, 1.13450934e-08, 1.16692390e-08,
    1.19933845e-08, 1.23175300e-08, 1.26416756e-08, 1.29658211e-08,
    1.32899666e-08, 1.36141121e-08, 1.39382577e-08, 1.42624032e-08,
    1.45865487e-08, 1.49106942e-08, 1.62072764e-08, 1.65314219e-08,
    1.68555674e-08, 1.71797129e-08, 1.84762950e-08, 2.13936048e-08,
    2.17177503e-08, 2.20418958e-08, 2.30143324e-08, 2.33384780e-08,
    2.36626235e-08, 2.43109145e-08, 2.46350601e-08, 2.49592056e-08,
    2.52833511e-08, 2.56074966e-08, 2.59316422e-08, 2.62557877e-08,
    2.65799332e-08, 2.69040788e-08, 2.72282243e-08, 2.75523698e-08,
    2.82006609e-08, 2.98213885e-08, 3.14421161e-08, 3.17662617e-08,
    3.20904072e-08, 3.56560080e-08, 3.72767356e-08, 3.88974633e-08,
    4.05181909e-08, 4.21389185e-08, 4.37596462e-08, 4.53803738e-08,
    4.70011014e-08, 4.86218291e-08, 5.02425567e-08, 5.18632843e-08,
    5.34840120e-08, 5.51047396e-08, 5.67254672e-08, 5.83461949e-08,
    5.99669225e-08, 6.15876502e-08, 6.32083778e-08, 6.48291054e-08,
    6.64498331e-08, 6.80705607e-08, 6.96912883e-08, 7.13120160e-08,
    7.29327436e-08, 7.45534712e-08, 7.61741989e-08, 7.77949265e-08,
    7.94156541e-08, 8.10363818e-08, 8.26571094e-08, 8.42778371e-08,
    8.58985647e-08, 8.75192923e-08, 8.91400200e-08, 9.07607476e-08,
    9.23814752e-08, 9.40022029e-08, 9.56229305e-08, 9.72436581e-08,
    9.88643858e-08, 1.00485113e-07, 1.06968024e-07, 1.08588752e-07,
    1.10209479e-07, 1.11830207e-07, 1.13450934e-07, 1.15071662e-07,
    1.16692390e-07, 1.18313117e-07, 1.19933845e-07, 1.21554573e-07,
    1.23175300e-07, 1.24796028e-07, 1.26416756e-07, 1.28037483e-07,
    1.29658211e-07, 1.31278938e-07, 1.32899666e-07, 1.34520394e-07,
    1.36141121e-07, 1.37761849e-07, 1.39382577e-07, 1.41003304e-07,
    1.42624032e-07, 1.44244760e-07, 1.45865487e-07, 1.47486215e-07,
    1.49106942e-07, 1.50727670e-07, 1.52348398e-07, 1.53969125e-07,
    1.55589853e-07, 1.60452036e-07, 1.63693491e-07, 1.65314219e-07,
    1.66934946e-07, 1.68555674e-07, 1.71797129e-07, 1.73417857e-07,
    1.75038585e-07, 1.76659312e-07, 1.78280040e-07, 1.83142223e-07,
    1.84762950e-07, 1.86383678e-07, 1.88004406e-07, 1.89625133e-07,
    1.91245861e-07, 1.92866589e-07, 1.94487316e-07, 1.96108044e-07,
    1.97728772e-07, 1.99349499e-07, 2.00970227e-07, 2.07453137e-07,
    2.09073865e-07, 2.17177503e-07, 2.18798231e-07, 2.28522597e-07,
    2.35005507e-07, 2.36626235e-07, 2.38246962e-07, 2.39867690e-07,
    2.41488418e-07, 2.43109145e-07, 2.44729873e-07, 2.46350601e-07,
    2.47971328e-07, 2.49592056e-07, 2.51212784e-07, 2.52833511e-07,
    2.56074966e-07, 2.57695694e-07, 2.59316422e-07, 2.60937149e-07,
    2.64178605e-07, 2.65799332e-07, 2.67420060e-07, 2.69040788e-07,
    2.77144426e-07
])
x1sys = np.array([
    -9.76191163e-08, -9.76191163e-08, -9.76191163e-08, -9.76191163e-08,
    -9.76191163e-08, -9.76191163e-08, -9.76191163e-08, -9.76191163e-08,
    -9.76191163e-08, -9.76191163e-08, -9.76191163e-08, -9.76191163e-08,
    -9.76191163e-08, -9.76191163e-08, -9.76191163e-08, -9.76191163e-08,
    -9.76191163e-08, -9.76191163e-08, -9.76191163e-08, -9.76191163e-08,
    -9.76191163e-08, -9.76191163e-08, -9.76191163e-08, -9.76191163e-08,
    -9.76191163e-08, -9.76191163e-08, -9.76191163e-08, -9.76191163e-08,
    -9.76191163e-08, -9.76191163e-08, -9.76191163e-08, -9.76191163e-08,
    -9.76191163e-08, -9.76191163e-08, -9.76191163e-08, -9.76191163e-08,
    -9.76191163e-08, -9.76191163e-08, -9.76191163e-08, -9.76191163e-08,
    -8.26007907e-08, -8.26007907e-08, -8.26007907e-08, -8.26007907e-08,
    -8.26007907e-08, -7.75946822e-08, -7.75946822e-08, -5.75702481e-08,
    -5.75702481e-08, -5.75702481e-08, -5.75702481e-08, -4.75580310e-08,
    -4.75580310e-08, -4.75580310e-08, -4.75580310e-08, -4.75580310e-08,
    -4.75580310e-08, -4.75580310e-08, -4.75580310e-08, -4.75580310e-08,
    -4.75580310e-08, -4.75580310e-08, -4.75580310e-08, -4.75580310e-08,
    -4.75580310e-08, -4.75580310e-08, -4.75580310e-08, -2.25274884e-08,
    -2.25274884e-08, -1.75213798e-08, -1.25152713e-08, -1.25152713e-08,
    -1.25152713e-08, -7.50916279e-09, -7.50916279e-09, -7.50916279e-09,
    -2.50305426e-09, -2.50305426e-09, -2.50305426e-09, -2.50305426e-09,
    2.50305426e-09, 2.50305426e-09, 2.50305426e-09, 2.50305426e-09,
    2.50305426e-09, 7.50916279e-09, 7.50916279e-09, 7.50916279e-09,
    1.25152713e-08, 1.25152713e-08, 1.25152713e-08, 1.75213798e-08,
    1.75213798e-08, 1.75213798e-08, 1.75213798e-08, 1.75213798e-08,
    1.75213798e-08, 2.25274884e-08, 2.25274884e-08, 2.25274884e-08,
    2.25274884e-08, 2.25274884e-08, 2.25274884e-08, 2.75335969e-08,
    2.75335969e-08, 3.25397054e-08, 3.25397054e-08, 3.25397054e-08,
    3.25397054e-08, 3.25397054e-08, 3.75458140e-08, 3.75458140e-08,
    3.75458140e-08, 4.25519225e-08, 4.25519225e-08, 4.75580310e-08,
    4.75580310e-08, 5.25641395e-08, 5.25641395e-08, 5.25641395e-08,
    5.25641395e-08, 5.25641395e-08, 5.25641395e-08, 5.25641395e-08,
    5.75702481e-08, 5.75702481e-08, 5.75702481e-08, 6.25763566e-08,
    6.25763566e-08, 6.25763566e-08, 6.25763566e-08, 6.25763566e-08,
    6.75824651e-08, 6.75824651e-08, 6.75824651e-08, 6.75824651e-08,
    7.25885736e-08, 7.25885736e-08, 7.25885736e-08, 7.25885736e-08,
    7.25885736e-08, 8.26007907e-08, 8.26007907e-08, 8.26007907e-08,
    8.26007907e-08, 8.76068992e-08, 9.26130077e-08, 9.26130077e-08,
    9.26130077e-08, 9.76191163e-08, 9.76191163e-08, 9.76191163e-08,
    9.76191163e-08, 1.02625225e-07, 1.07631333e-07, 1.07631333e-07,
    1.07631333e-07, 1.07631333e-07, 1.07631333e-07, 1.12637442e-07,
    1.12637442e-07, 1.12637442e-07, 1.17643550e-07, 1.17643550e-07,
    1.17643550e-07, 1.22649659e-07, 1.22649659e-07, 1.27655767e-07,
    1.27655767e-07, 1.32661876e-07, 1.37667984e-07, 1.47680202e-07,
    1.47680202e-07, 1.47680202e-07, 1.52686310e-07, 1.52686310e-07,
    1.52686310e-07, 1.52686310e-07, 1.57692419e-07, 1.57692419e-07,
    1.62698527e-07, 1.62698527e-07, 1.62698527e-07, 1.67704636e-07,
    1.67704636e-07, 1.67704636e-07, 1.72710744e-07, 1.72710744e-07,
    1.77716853e-07, 1.77716853e-07, 1.77716853e-07, 1.82722961e-07,
    1.92735178e-07
])
x2sys = np.array([
    3.25397054e-08, 3.25397054e-08, 3.25397054e-08, 3.25397054e-08,
    3.25397054e-08, 3.25397054e-08, 3.25397054e-08, 3.25397054e-08,
    3.75458140e-08, 3.75458140e-08, 3.75458140e-08, 3.75458140e-08,
    3.75458140e-08, 3.75458140e-08, 3.75458140e-08, 3.75458140e-08,
    3.75458140e-08, 3.75458140e-08, 4.25519225e-08, 4.25519225e-08,
    4.25519225e-08, 4.25519225e-08, 4.25519225e-08, 4.25519225e-08,
    4.25519225e-08, 4.25519225e-08, 4.25519225e-08, 4.25519225e-08,
    4.25519225e-08, 4.75580310e-08, 4.75580310e-08, 4.75580310e-08,
    4.75580310e-08, 4.75580310e-08, 4.75580310e-08, 4.75580310e-08,
    4.75580310e-08, 4.75580310e-08, 5.25641395e-08, 5.25641395e-08,
    5.25641395e-08, 5.25641395e-08, 5.25641395e-08, 5.25641395e-08,
    5.25641395e-08, 5.25641395e-08, 5.75702481e-08, 5.75702481e-08,
    5.75702481e-08, 5.75702481e-08, 5.75702481e-08, 6.75824651e-08,
    6.75824651e-08, 6.75824651e-08, 6.75824651e-08, 6.75824651e-08,
    6.75824651e-08, 7.25885736e-08, 7.25885736e-08, 7.25885736e-08,
    7.25885736e-08, 7.25885736e-08, 7.25885736e-08, 7.25885736e-08,
    7.25885736e-08, 7.25885736e-08, 7.25885736e-08, 7.25885736e-08,
    7.75946822e-08, 7.75946822e-08, 8.26007907e-08, 8.26007907e-08,
    8.26007907e-08, 9.26130077e-08, 9.26130077e-08, 9.26130077e-08,
    9.76191163e-08, 9.76191163e-08, 9.76191163e-08, 1.02625225e-07,
    1.07631333e-07, 1.07631333e-07, 1.07631333e-07, 1.07631333e-07,
    1.12637442e-07, 1.17643550e-07, 1.17643550e-07, 1.17643550e-07,
    1.22649659e-07, 1.22649659e-07, 1.22649659e-07, 1.32661876e-07,
    1.32661876e-07, 1.32661876e-07, 1.32661876e-07, 1.37667984e-07,
    1.37667984e-07, 1.42674093e-07, 1.42674093e-07, 1.42674093e-07,
    1.42674093e-07, 1.42674093e-07, 1.47680202e-07, 1.52686310e-07,
    1.52686310e-07, 1.57692419e-07, 1.57692419e-07, 1.57692419e-07,
    1.57692419e-07, 1.62698527e-07, 1.67704636e-07, 1.67704636e-07,
    1.72710744e-07, 1.77716853e-07, 1.82722961e-07, 1.82722961e-07,
    1.82722961e-07, 1.92735178e-07, 1.92735178e-07, 1.92735178e-07,
    1.92735178e-07, 1.92735178e-07, 1.92735178e-07, 1.97741287e-07,
    2.02747395e-07, 2.02747395e-07, 2.02747395e-07, 2.07753504e-07,
    2.07753504e-07, 2.07753504e-07, 2.12759612e-07, 2.12759612e-07,
    2.17765721e-07, 2.17765721e-07, 2.17765721e-07, 2.17765721e-07,
    2.22771829e-07, 2.27777938e-07, 2.27777938e-07, 2.27777938e-07,
    2.32784047e-07, 2.42796264e-07, 2.42796264e-07, 2.42796264e-07,
    2.42796264e-07, 2.52808481e-07, 2.52808481e-07, 2.52808481e-07,
    2.52808481e-07, 2.52808481e-07, 2.57814589e-07, 2.57814589e-07,
    2.57814589e-07, 2.62820698e-07, 2.67826806e-07, 2.72832915e-07,
    2.72832915e-07, 2.72832915e-07, 2.72832915e-07, 2.77839023e-07,
    2.77839023e-07, 2.77839023e-07, 2.82845132e-07, 2.82845132e-07,
    2.82845132e-07, 2.92857349e-07, 2.92857349e-07, 2.97863457e-07,
    3.07875674e-07, 3.07875674e-07, 3.22894000e-07, 3.27900109e-07,
    3.27900109e-07, 3.27900109e-07, 3.32906217e-07, 3.32906217e-07,
    3.32906217e-07, 3.37912326e-07, 3.42918434e-07, 3.42918434e-07,
    3.42918434e-07, 3.52930651e-07, 3.52930651e-07, 3.57936760e-07,
    3.57936760e-07, 3.57936760e-07, 3.62942868e-07, 3.67948977e-07,
    3.67948977e-07, 3.67948977e-07, 3.72955085e-07, 3.72955085e-07,
    4.02991736e-07
])
y = np.array([
    0.00000000e+00, 3.24145527e-10, 6.48291054e-10, 9.72436581e-10,
    1.29658211e-09, 1.62072764e-09, 1.94487316e-09, 2.26901869e-09,
    2.59316422e-09, 2.91730974e-09, 3.24145527e-09, 3.56560080e-09,
    3.88974633e-09, 4.21389185e-09, 4.86218291e-09, 5.18632843e-09,
    5.51047396e-09, 5.83461949e-09, 6.15876502e-09, 6.48291054e-09,
    6.80705607e-09, 7.13120160e-09, 7.45534712e-09, 7.77949265e-09,
    8.10363818e-09, 8.42778371e-09, 8.75192923e-09, 1.06968024e-08,
    1.10209479e-08, 1.13450934e-08, 1.16692390e-08, 1.19933845e-08,
    1.23175300e-08, 1.26416756e-08, 1.36141121e-08, 1.39382577e-08,
    1.45865487e-08, 1.49106942e-08, 1.58831308e-08, 1.62072764e-08,
    1.65314219e-08, 1.68555674e-08, 1.71797129e-08, 1.75038585e-08,
    1.78280040e-08, 1.81521495e-08, 1.84762950e-08, 1.88004406e-08,
    1.91245861e-08, 1.94487316e-08, 1.97728772e-08, 2.00970227e-08,
    2.04211682e-08, 2.07453137e-08, 2.10694593e-08, 2.13936048e-08,
    2.17177503e-08, 2.20418958e-08, 2.23660414e-08, 2.26901869e-08,
    2.30143324e-08, 2.33384780e-08, 2.36626235e-08, 2.39867690e-08,
    2.43109145e-08, 2.46350601e-08, 2.49592056e-08, 2.52833511e-08,
    2.56074966e-08, 2.59316422e-08, 2.62557877e-08, 2.65799332e-08,
    2.69040788e-08, 2.72282243e-08, 2.75523698e-08, 2.78765153e-08,
    2.82006609e-08, 2.85248064e-08, 2.88489519e-08, 2.91730974e-08,
    2.94972430e-08, 2.98213885e-08, 3.01455340e-08, 3.04696795e-08,
    3.07938251e-08, 3.11179706e-08, 3.14421161e-08, 3.17662617e-08,
    3.20904072e-08, 3.40352803e-08, 3.56560080e-08, 3.72767356e-08,
    3.88974633e-08, 4.05181909e-08, 4.21389185e-08, 4.37596462e-08,
    4.53803738e-08, 4.70011014e-08, 4.86218291e-08, 5.02425567e-08,
    5.18632843e-08, 5.34840120e-08, 5.51047396e-08, 5.67254672e-08,
    5.99669225e-08, 6.15876502e-08, 6.32083778e-08, 6.48291054e-08,
    6.64498331e-08, 6.80705607e-08, 6.96912883e-08, 7.13120160e-08,
    7.29327436e-08, 7.45534712e-08, 7.61741989e-08, 7.77949265e-08,
    7.94156541e-08, 8.10363818e-08, 8.26571094e-08, 8.42778371e-08,
    8.58985647e-08, 8.75192923e-08, 8.91400200e-08, 9.07607476e-08,
    9.23814752e-08, 9.40022029e-08, 9.56229305e-08, 9.72436581e-08,
    9.88643858e-08, 1.00485113e-07, 1.02105841e-07, 1.03726569e-07,
    1.05347296e-07, 1.06968024e-07, 1.08588752e-07, 1.10209479e-07,
    1.11830207e-07, 1.13450934e-07, 1.15071662e-07, 1.16692390e-07,
    1.18313117e-07, 1.19933845e-07, 1.21554573e-07, 1.23175300e-07,
    1.24796028e-07, 1.26416756e-07, 1.28037483e-07, 1.29658211e-07,
    1.31278938e-07, 1.32899666e-07, 1.34520394e-07, 1.36141121e-07,
    1.37761849e-07, 1.39382577e-07, 1.41003304e-07, 1.42624032e-07,
    1.44244760e-07, 1.45865487e-07, 1.47486215e-07, 1.49106942e-07,
    1.50727670e-07, 1.52348398e-07, 1.53969125e-07, 1.55589853e-07,
    1.57210581e-07, 1.58831308e-07, 1.60452036e-07, 1.62072764e-07,
    1.63693491e-07, 1.65314219e-07, 1.66934946e-07, 1.68555674e-07,
    1.70176402e-07, 1.71797129e-07, 1.73417857e-07, 1.75038585e-07,
    1.76659312e-07, 1.78280040e-07, 1.79900768e-07, 1.81521495e-07,
    1.83142223e-07, 1.84762950e-07, 1.86383678e-07, 1.88004406e-07,
    1.89625133e-07, 1.91245861e-07, 1.92866589e-07, 1.94487316e-07,
    1.96108044e-07, 1.97728772e-07, 1.99349499e-07, 2.00970227e-07,
    2.02590954e-07, 2.04211682e-07, 2.05832410e-07, 2.07453137e-07,
    2.09073865e-07, 2.10694593e-07, 2.12315320e-07, 2.13936048e-07,
    2.15556776e-07, 2.17177503e-07, 2.18798231e-07, 2.20418958e-07,
    2.22039686e-07, 2.23660414e-07, 2.25281141e-07, 2.26901869e-07,
    2.28522597e-07, 2.30143324e-07, 2.31764052e-07, 2.33384780e-07,
    2.35005507e-07, 2.36626235e-07, 2.38246962e-07, 2.39867690e-07,
    2.43109145e-07, 2.44729873e-07, 2.47971328e-07, 2.49592056e-07,
    2.51212784e-07, 2.52833511e-07, 2.54454239e-07, 2.56074966e-07,
    2.57695694e-07, 2.59316422e-07, 2.60937149e-07, 2.62557877e-07,
    2.64178605e-07, 2.65799332e-07, 2.67420060e-07, 2.69040788e-07,
    2.70661515e-07, 2.72282243e-07, 2.73902970e-07, 2.75523698e-07,
    2.77144426e-07, 2.78765153e-07, 2.80385881e-07
])
x1 = np.array([
    -9.76191163e-08, -9.76191163e-08, -9.76191163e-08, -9.76191163e-08,
    -9.76191163e-08, -9.76191163e-08, -9.76191163e-08, -9.76191163e-08,
    -9.76191163e-08, -9.76191163e-08, -9.76191163e-08, -9.76191163e-08,
    -9.76191163e-08, -9.76191163e-08, -9.76191163e-08, -9.76191163e-08,
    -9.76191163e-08, -9.76191163e-08, -9.76191163e-08, -9.76191163e-08,
    -9.76191163e-08, -9.76191163e-08, -8.26007907e-08, -8.26007907e-08,
    -7.75946822e-08, -7.75946822e-08, -7.75946822e-08, -7.75946822e-08,
    -7.75946822e-08, -7.75946822e-08, -7.75946822e-08, -7.75946822e-08,
    -7.75946822e-08, -5.25641395e-08, -4.75580310e-08, -4.75580310e-08,
    -4.75580310e-08, -4.75580310e-08, -4.75580310e-08, -4.75580310e-08,
    -4.75580310e-08, -4.75580310e-08, -4.75580310e-08, -4.75580310e-08,
    -4.75580310e-08, -4.75580310e-08, -4.75580310e-08, -4.75580310e-08,
    -4.75580310e-08, -4.75580310e-08, -4.75580310e-08, -4.75580310e-08,
    -4.75580310e-08, -4.75580310e-08, -4.75580310e-08, -4.75580310e-08,
    -1.25152713e-08, -1.25152713e-08, -1.25152713e-08, -1.25152713e-08,
    -1.25152713e-08, -1.25152713e-08, -1.25152713e-08, -1.25152713e-08,
    -1.25152713e-08, -1.25152713e-08, -1.25152713e-08, -1.25152713e-08,
    -1.25152713e-08, -1.25152713e-08, -7.50916279e-09, -7.50916279e-09,
    -7.50916279e-09, -7.50916279e-09, -7.50916279e-09, -7.50916279e-09,
    -7.50916279e-09, -7.50916279e-09, -2.50305426e-09, -2.50305426e-09,
    -2.50305426e-09, -2.50305426e-09, -2.50305426e-09, -2.50305426e-09,
    -2.50305426e-09, -2.50305426e-09, -2.50305426e-09, -2.50305426e-09,
    -2.50305426e-09, -2.50305426e-09, 2.50305426e-09, 2.50305426e-09,
    2.50305426e-09, 2.50305426e-09, 7.50916279e-09, 7.50916279e-09,
    7.50916279e-09, 7.50916279e-09, 1.25152713e-08, 1.25152713e-08,
    1.25152713e-08, 1.25152713e-08, 1.75213798e-08, 1.75213798e-08,
    1.75213798e-08, 2.25274884e-08, 2.25274884e-08, 2.25274884e-08,
    2.25274884e-08, 2.75335969e-08, 2.75335969e-08, 2.75335969e-08,
    2.75335969e-08, 2.75335969e-08, 3.25397054e-08, 3.25397054e-08,
    3.25397054e-08, 3.25397054e-08, 3.75458140e-08, 3.75458140e-08,
    3.75458140e-08, 4.25519225e-08, 4.25519225e-08, 4.25519225e-08,
    4.25519225e-08, 4.75580310e-08, 4.75580310e-08, 4.75580310e-08,
    4.75580310e-08, 5.25641395e-08, 5.25641395e-08, 5.25641395e-08,
    5.25641395e-08, 5.75702481e-08, 5.75702481e-08, 5.75702481e-08,
    6.25763566e-08, 6.25763566e-08, 6.25763566e-08, 6.25763566e-08,
    6.25763566e-08, 6.25763566e-08, 6.75824651e-08, 6.75824651e-08,
    7.25885736e-08, 7.25885736e-08, 7.25885736e-08, 7.25885736e-08,
    7.75946822e-08, 7.75946822e-08, 7.75946822e-08, 7.75946822e-08,
    8.26007907e-08, 8.26007907e-08, 8.26007907e-08, 8.26007907e-08,
    8.26007907e-08, 8.76068992e-08, 8.76068992e-08, 8.76068992e-08,
    8.76068992e-08, 9.26130077e-08, 9.76191163e-08, 9.76191163e-08,
    9.76191163e-08, 9.76191163e-08, 9.76191163e-08, 1.02625225e-07,
    1.02625225e-07, 1.02625225e-07, 1.07631333e-07, 1.07631333e-07,
    1.07631333e-07, 1.07631333e-07, 1.12637442e-07, 1.12637442e-07,
    1.12637442e-07, 1.12637442e-07, 1.17643550e-07, 1.17643550e-07,
    1.17643550e-07, 1.17643550e-07, 1.22649659e-07, 1.22649659e-07,
    1.22649659e-07, 1.27655767e-07, 1.27655767e-07, 1.27655767e-07,
    1.27655767e-07, 1.32661876e-07, 1.32661876e-07, 1.37667984e-07,
    1.37667984e-07, 1.37667984e-07, 1.37667984e-07, 1.42674093e-07,
    1.42674093e-07, 1.42674093e-07, 1.47680202e-07, 1.47680202e-07,
    1.47680202e-07, 1.47680202e-07, 1.47680202e-07, 1.52686310e-07,
    1.52686310e-07, 1.57692419e-07, 1.57692419e-07, 1.57692419e-07,
    1.57692419e-07, 1.57692419e-07, 1.62698527e-07, 1.62698527e-07,
    1.62698527e-07, 1.67704636e-07, 1.67704636e-07, 1.67704636e-07,
    1.72710744e-07, 1.72710744e-07, 1.72710744e-07, 1.77716853e-07,
    1.77716853e-07, 1.77716853e-07, 1.82722961e-07, 1.82722961e-07,
    1.82722961e-07, 1.87729070e-07, 1.87729070e-07, 1.92735178e-07,
    1.92735178e-07, 1.92735178e-07, 1.92735178e-07, 1.97741287e-07,
    1.97741287e-07, 2.02747395e-07, 2.02747395e-07, 2.02747395e-07,
    2.02747395e-07, 2.02747395e-07, 2.07753504e-07
])
x2 = np.array([
    2.25274884e-08, 2.25274884e-08, 2.25274884e-08, 2.25274884e-08,
    2.25274884e-08, 2.25274884e-08, 2.25274884e-08, 2.75335969e-08,
    2.75335969e-08, 2.75335969e-08, 2.75335969e-08, 2.75335969e-08,
    2.75335969e-08, 2.75335969e-08, 2.75335969e-08, 2.75335969e-08,
    2.75335969e-08, 2.75335969e-08, 3.25397054e-08, 3.25397054e-08,
    3.25397054e-08, 3.25397054e-08, 3.25397054e-08, 3.25397054e-08,
    3.25397054e-08, 3.25397054e-08, 3.25397054e-08, 3.75458140e-08,
    3.75458140e-08, 3.75458140e-08, 3.75458140e-08, 4.25519225e-08,
    4.25519225e-08, 4.25519225e-08, 4.25519225e-08, 4.25519225e-08,
    4.25519225e-08, 4.25519225e-08, 4.75580310e-08, 4.75580310e-08,
    4.75580310e-08, 5.25641395e-08, 5.25641395e-08, 5.25641395e-08,
    5.25641395e-08, 5.25641395e-08, 5.25641395e-08, 5.25641395e-08,
    5.25641395e-08, 5.25641395e-08, 5.75702481e-08, 5.75702481e-08,
    5.75702481e-08, 5.75702481e-08, 5.75702481e-08, 5.75702481e-08,
    5.75702481e-08, 5.75702481e-08, 5.75702481e-08, 5.75702481e-08,
    5.75702481e-08, 5.75702481e-08, 5.75702481e-08, 5.75702481e-08,
    6.25763566e-08, 6.25763566e-08, 6.25763566e-08, 6.25763566e-08,
    6.25763566e-08, 6.25763566e-08, 6.75824651e-08, 6.75824651e-08,
    6.75824651e-08, 6.75824651e-08, 6.75824651e-08, 6.75824651e-08,
    6.75824651e-08, 6.75824651e-08, 7.25885736e-08, 7.25885736e-08,
    7.25885736e-08, 7.25885736e-08, 7.25885736e-08, 7.25885736e-08,
    7.25885736e-08, 7.25885736e-08, 7.25885736e-08, 7.25885736e-08,
    7.25885736e-08, 7.75946822e-08, 8.26007907e-08, 8.26007907e-08,
    8.26007907e-08, 8.76068992e-08, 8.76068992e-08, 8.76068992e-08,
    8.76068992e-08, 8.76068992e-08, 9.76191163e-08, 9.76191163e-08,
    9.76191163e-08, 9.76191163e-08, 1.02625225e-07, 1.07631333e-07,
    1.07631333e-07, 1.12637442e-07, 1.12637442e-07, 1.12637442e-07,
    1.17643550e-07, 1.22649659e-07, 1.22649659e-07, 1.22649659e-07,
    1.22649659e-07, 1.27655767e-07, 1.27655767e-07, 1.27655767e-07,
    1.32661876e-07, 1.32661876e-07, 1.37667984e-07, 1.37667984e-07,
    1.37667984e-07, 1.42674093e-07, 1.42674093e-07, 1.42674093e-07,
    1.47680202e-07, 1.52686310e-07, 1.52686310e-07, 1.52686310e-07,
    1.52686310e-07, 1.57692419e-07, 1.57692419e-07, 1.62698527e-07,
    1.62698527e-07, 1.67704636e-07, 1.67704636e-07, 1.67704636e-07,
    1.72710744e-07, 1.72710744e-07, 1.72710744e-07, 1.72710744e-07,
    1.77716853e-07, 1.77716853e-07, 1.82722961e-07, 1.82722961e-07,
    1.87729070e-07, 1.87729070e-07, 1.92735178e-07, 1.92735178e-07,
    1.92735178e-07, 1.97741287e-07, 1.97741287e-07, 1.97741287e-07,
    2.02747395e-07, 2.02747395e-07, 2.02747395e-07, 2.02747395e-07,
    2.02747395e-07, 2.12759612e-07, 2.12759612e-07, 2.12759612e-07,
    2.12759612e-07, 2.17765721e-07, 2.22771829e-07, 2.22771829e-07,
    2.22771829e-07, 2.22771829e-07, 2.27777938e-07, 2.27777938e-07,
    2.27777938e-07, 2.27777938e-07, 2.32784047e-07, 2.32784047e-07,
    2.32784047e-07, 2.37790155e-07, 2.37790155e-07, 2.37790155e-07,
    2.42796264e-07, 2.42796264e-07, 2.47802372e-07, 2.47802372e-07,
    2.47802372e-07, 2.47802372e-07, 2.52808481e-07, 2.52808481e-07,
    2.52808481e-07, 2.57814589e-07, 2.57814589e-07, 2.57814589e-07,
    2.62820698e-07, 2.67826806e-07, 2.67826806e-07, 2.72832915e-07,
    2.72832915e-07, 2.72832915e-07, 2.72832915e-07, 2.77839023e-07,
    2.77839023e-07, 2.77839023e-07, 2.87851240e-07, 2.87851240e-07,
    2.87851240e-07, 2.87851240e-07, 2.87851240e-07, 2.92857349e-07,
    2.92857349e-07, 2.97863457e-07, 2.97863457e-07, 3.02869566e-07,
    3.02869566e-07, 3.02869566e-07, 3.02869566e-07, 3.07875674e-07,
    3.07875674e-07, 3.12881783e-07, 3.12881783e-07, 3.17887891e-07,
    3.17887891e-07, 3.22894000e-07, 3.22894000e-07, 3.22894000e-07,
    3.27900109e-07, 3.27900109e-07, 3.32906217e-07, 3.32906217e-07,
    3.32906217e-07, 3.37912326e-07, 3.37912326e-07, 3.42918434e-07,
    3.42918434e-07, 3.42918434e-07, 3.42918434e-07, 3.52930651e-07,
    3.52930651e-07, 3.57936760e-07, 3.57936760e-07, 3.57936760e-07,
    3.57936760e-07, 3.62942868e-07, 3.67948977e-07
])

plt.rc("font", **{
    "family": "serif",
    "serif": "Roman",
    "stretch": "ultra-expanded"
})
plt.rc("text", usetex=True)
plt.rc("axes", linewidth=1.5)

fig = plt.figure()
ax = plt.axes([0.15, 0.2, 0.70, 0.71])

b1 = ax.fill_betweenx(ysys, x1sys * 1e7, x2sys * 1e7, facecolor="#CCCCE6")

b2 = ax.fill_betweenx(y, x1 * 1e7, x2 * 1e7, facecolor="#4040B1")

x_min = -8e-8
x_max = 2.1e-7

ax.set_xlim(x_min * 1e7, x_max * 1e7)
ax.set_ylim(5e-9, 3e-7)

ax.set_ylabel(r"${\mathcal{B}(D^{*0}\to\mu^{+}\mu^{-})}$", fontsize=22)
ax.set_xlabel(
    r"${\rm Measured\ }\mathcal{B}(D^{*0}\to\mu^{+}\mu^{-})$", fontsize=22)

plt.text(1.0, 2.95e-8, "LHCb", fontsize=25, fontweight="bold")
plt.text(1.0, 2.00e-8, r"$9\,{\rm fb}^{-1}$", fontsize=20)
plt.text(2.15, 5e-9, r"$\times 10^{-7}$", fontsize=20)

ax.tick_params(
    axis='both',
    which='major',
    top=True,
    right=True,
    labelsize=20,
    direction="in",
    length=10,
    width=1.5)
ax.tick_params(
    axis='y',
    which='minor',
    top=True,
    right=True,
    direction="in",
    length=5,
    width=1.5)

ax.set_yscale('log')

results = [-1.0615000000000001e-08]
o = plt.vlines(
    results[0] * 1e7,
    5e-9,
    3e-7,
    colors='k',
    linestyles='dashed',
    linewidth=1.5)

ax.tick_params(axis='x', labelsize=20)

ax.legend([b1, b2, o],
          [r"$95\%\ {\rm CL}$", r"$90\%\ {\rm CL}$", r"${\rm Observed}$"],
          fontsize=16,
          loc='lower right',
          frameon=False)

plt.savefig('Fig4.pdf')
print("Created figure: Fig4.pdf")

